Modular bootstrap for D4-D2-D0 indices on compact Calabi-Yau threefolds

We investigate the modularity constraints on the generating series $h_r(\tau)$ of BPS indices counting D4-D2-D0 bound states with fixed D4-brane charge $r$ in type IIA string theory compactified on complete intersection Calabi-Yau threefolds with $b_2 = 1$. For unit D4-brane, $h_1$ transforms as a (vector-valued) modular form under the action of $SL(2,Z)$ and thus is completely determined by its polar terms. We propose an Ansatz for these terms in terms of rank 1 Donaldson-Thomas invariants, which incorporates contributions from a single D6-anti-D6 pair. Using an explicit overcomplete basis of the relevant space of weakly holomorphic modular forms (valid for any $r$), we find that for 10 of the 13 allowed threefolds, the Ansatz leads to a solution for $h_1$ with integer Fourier coefficients, thereby predicting an infinite series of DT invariants.For $r > 1$, $h_r$ is mock modular and determined by its polar part together with its shadow. Restricting to $r = 2$, we use the generating series of Hurwitz class numbers to construct a series $h^{an}_2$ with exactly the same modular anomaly as $h_2$, so that the difference $h_{2}-h^{an}_2$ is an ordinary modular form fixed by its polar terms. For lack of a satisfactory Ansatz, we leave the determination of these polar terms as an open problem.

==> D4D2D0OneParameterv4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    270665,       6744]
NotebookOptionsPosition[    259250,       6549]
NotebookOutlinePosition[    259647,       6565]
CellTagsIndexPosition[    259604,       6562]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
D4D2D0 indices on one-parameter compact CY3 - adapted to GVDTPT.nb\
\>", "Title",
 CellChangeTimes->{{3.846165173650478*^9, 3.846165186810293*^9}, {
  3.856066457321355*^9, 3.856066460909152*^9}, {3.86324793364356*^9, 
  3.8632479373188868`*^9}, {3.8766321657833242`*^9, 3.876632171884892*^9}, {
  3.8829788657227182`*^9, 3.882978866057111*^9}, {3.88297897669425*^9, 
  3.882978999661483*^9}, {3.8829796017423153`*^9, 
  3.8829796020758667`*^9}},ExpressionUUID->"60f2fc02-14fa-44c0-931f-\
336addf8ca87"],

Cell["\<\
Based on arXiv:2204.02207 by S. Alexandrov, N. Gaddam, J. Manschot and B. \
Pioline\
\>", "Text",
 CellChangeTimes->{{3.85606647120929*^9, 3.856066495206592*^9}, {
  3.8632479262817*^9, 
  3.863247929095355*^9}},ExpressionUUID->"d67c981b-e847-4373-bb5a-\
6a452bce2d6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"table", " ", "of", " ", "CY"}], ",", " ", "chi", ",", "kappa", 
    ",", " ", "c2", ",", " ", "type", ",", " ", "reg"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LiCY", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<X5\>\"", ",", 
         RowBox[{"-", "200"}], ",", "5", ",", "50", ",", "\"\<F\>\"", ",", 
         "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X6\>\"", ",", 
         RowBox[{"-", "204"}], ",", "3", ",", "42", ",", "\"\<F\>\"", ",", 
         "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X8\>\"", ",", 
         RowBox[{"-", "296"}], ",", "2", ",", "44", ",", "\"\<F\>\"", ",", 
         "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X10\>\"", ",", 
         RowBox[{"-", "288"}], ",", "1", ",", "34", ",", "\"\<F\>\"", ",", 
         "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X42\>\"", ",", 
         RowBox[{"-", "156"}], ",", "6", ",", "48", ",", "\"\<F\>\"", ",", 
         "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X44\>\"", ",", 
         RowBox[{"-", "144"}], ",", "4", ",", "40", ",", "\"\<K\>\"", ",", 
         "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X62\>\"", ",", 
         RowBox[{"-", "256"}], ",", "4", ",", "52", ",", "\"\<C\>\"", ",", 
         "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X64\>\"", ",", 
         RowBox[{"-", "156"}], ",", "2", ",", "32", ",", "\"\<F\>\"", ",", 
         "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X66\>\"", ",", 
         RowBox[{"-", "120"}], ",", "1", ",", "22", ",", "\"\<K\>\"", ",", 
         "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X33\>\"", ",", 
         RowBox[{"-", "144"}], ",", "9", ",", "54", ",", "\"\<K\>\"", ",", 
         "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X42\>\"", ",", 
         RowBox[{"-", "176"}], ",", "8", ",", "56", ",", "\"\<C\>\"", ",", 
         "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X322\>\"", ",", 
         RowBox[{"-", "144"}], ",", "12", ",", "60", ",", "\"\<C\>\"", ",", 
         "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<X2222\>\"", ",", 
         RowBox[{"-", "128"}], ",", "16", ",", "64", ",", "\"\<M\>\"", ",", 
         "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<RodlandGrassmannian\>\"", ",", 
         RowBox[{"-", "98"}], ",", "42", ",", "84", ",", "\"\<?\>\"", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<RodlandPfaffian\>\"", ",", 
         RowBox[{"-", "98"}], ",", "14", ",", "56", ",", "\"\<?\>\"", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<ReyeCongrX\>\"", ",", 
         RowBox[{"-", "50"}], ",", "35", ",", "50", ",", "\"\<?\>\"", ",", 
         "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<ReyeCongrY\>\"", ",", 
         RowBox[{"-", "50"}], ",", "10", ",", "40", ",", "\"\<?\>\"", ",", 
         "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"arithmetic", " ", "genus", " ", "chi", 
     RowBox[{"(", 
      RowBox[{"O", 
       RowBox[{"(", "rD", ")"}]}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"L0", "[", "r_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "6"}], " ", "kappa", " ", 
       RowBox[{"r", "^", "3"}]}], " ", "+", 
      RowBox[{
       RowBox[{"c2", "/", "12"}], " ", "r"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Euler", " ", "characteristic", " ", "of", " ", "divisor"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Chi", "[", "r_", "]"}], ":=", 
     RowBox[{
      RowBox[{"kappa", " ", 
       RowBox[{"r", "^", "3"}]}], "+", 
      RowBox[{"c2", " ", "r"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"exponent", " ", "Delta_mu"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Deltamu", "[", 
      RowBox[{"k_", ",", "c2_", ",", "p_", ",", "mu_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "*", 
          RowBox[{"p", "^", "3"}]}], "+", 
         RowBox[{"c2", "*", "p"}]}], ")"}], "/", "24"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"mu", "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"k", "*", "p"}], ")"}]}], "+", 
           RowBox[{"mu", "*", "p"}]}], ")"}], "/", "2"}], "-", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"mu", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"k", "*", "p"}], ")"}]}], "+", 
            RowBox[{"mu", "*", "p"}]}], ")"}], "/", "2"}], "]"}]}], ")"}]}]}],
     ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"number", " ", "of", " ", "polar", " ", "terms"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PolarP", "[", 
      RowBox[{"k_", ",", "c2_", ",", "p_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Ceiling", "[", 
        RowBox[{"Deltamu", "[", 
         RowBox[{"k", ",", "c2", ",", "p", ",", "mu"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "0", ",", 
         RowBox[{"Ceiling", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "*", "p"}], "-", "1"}], ")"}], "/", "2"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "dimension", " ", "of", " ", "space", " ", "of", " ", "VV", " ", 
     "modular", " ", "forms"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dimh", "[", 
      RowBox[{"k_", ",", "c2_", ",", "p_"}], "]"}], ":=", 
     RowBox[{"Plus", "@@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Deltamu", "[", 
            RowBox[{"k", ",", "c2", ",", "p", ",", "mu"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"mu", ",", "0", ",", 
             RowBox[{"Ceiling", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "*", "p"}], "-", "1"}], ")"}], "/", "2"}], 
              "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{"7", "/", "24"}], "*", 
          RowBox[{"Ceiling", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "*", "p"}], "+", "1"}], ")"}], "/", "2"}], 
           "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "6"}], "k", "*", 
             RowBox[{"p", "^", "3"}]}], "+", 
            RowBox[{"c2", "*", 
             RowBox[{"p", "/", "12"}]}]}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"0", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"k", "*", "p"}], ",", "4"}], "]"}]}], "]"}], "+", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"1", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"k", "*", "p"}], ",", "4"}], "]"}]}], "]"}]}], ")"}]}],
         ",", 
        RowBox[{
         RowBox[{"1", "/", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"2", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"k", "*", "p"}], ",", "6"}], "]"}]}], "]"}], "+", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"3", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"k", "*", "p"}], ",", "6"}], "]"}]}], "]"}]}], 
          ")"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Castelnuovo", " ", "bound", " ", "on", " ", "the", " ", "D0"}], 
     "-", 
     RowBox[{"charge", " ", "for", " ", "PT", " ", "invariants"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MMin", "[", 
      RowBox[{"kappa_", ",", "mu_"}], "]"}], ":=", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["mu", "2"], 
         RowBox[{"2", "kappa"}]]}], "-", 
       FractionBox["mu", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Castelnovo", " ", "bound", " ", "on", " ", "the", " ", "genus", " ", 
     "of", " ", "GV", " ", "invariants"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gMax", "[", 
      RowBox[{"kappa_", ",", "mu_"}], "]"}], ":=", 
     RowBox[{"Floor", "[", 
      RowBox[{
       FractionBox[
        SuperscriptBox["mu", "2"], 
        RowBox[{"2", " ", "kappa"}]], "+", 
       FractionBox["mu", "2"], "+", "1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"some", " ", "useful", " ", "tricks"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repGV", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gv", "[", 
        RowBox[{"g_", ",", "m_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", ">", 
           RowBox[{"gMax", "[", 
            RowBox[{"kappa", ",", "m"}], "]"}]}], "||", 
          RowBox[{"m", "==", "0"}]}], ",", "0", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"g", "+", "1"}], "<=", 
            RowBox[{"Length", "[", "GVTab", "]"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"m", "<=", 
              RowBox[{"Length", "[", 
               RowBox[{"GVTab", "[", 
                RowBox[{"[", 
                 RowBox[{"g", "+", "1"}], "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"GVTab", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"g", "+", "1"}], ",", "m"}], "]"}], "]"}], ",", 
             RowBox[{"Gv", "[", 
              RowBox[{"g", ",", "m"}], "]"}]}], "]"}], ",", 
           RowBox[{"Gv", "[", 
            RowBox[{"g", ",", "m"}], "]"}]}], "]"}]}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repPT", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PT", "[", 
        RowBox[{"mu_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "<", 
          RowBox[{"MMin", "[", 
           RowBox[{"kappa", ",", "mu"}], "]"}]}], ",", "0", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"mu", "+", "1"}], "<=", 
            RowBox[{"Length", "[", "PTTab", "]"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"n", "-", 
               RowBox[{"MMin", "[", 
                RowBox[{"kappa", ",", "mu"}], "]"}], "+", "2"}], "<=", 
              RowBox[{"Length", "[", 
               RowBox[{"PTTab", "[", 
                RowBox[{"[", 
                 RowBox[{"mu", "+", "1"}], "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"PTTab", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"mu", "+", "1"}], ",", 
                RowBox[{"n", "-", 
                 RowBox[{"MMin", "[", 
                  RowBox[{"kappa", ",", "mu"}], "]"}], "+", "2"}]}], "]"}], 
              "]"}], ",", 
             RowBox[{"PT", "[", 
              RowBox[{"mu", ",", "n"}], "]"}]}], "]"}], ",", 
           RowBox[{"PT", "[", 
            RowBox[{"mu", ",", "n"}], "]"}]}], "]"}]}], "]"}]}], "}"}]}], ";", 
    RowBox[{"repDT", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DT", "[", 
        RowBox[{"mu_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "<", 
          RowBox[{"MMin", "[", 
           RowBox[{"kappa", ",", "mu"}], "]"}]}], ",", "0", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"mu", "+", "1"}], "<=", 
            RowBox[{"Length", "[", "DTTab", "]"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"n", "-", 
               RowBox[{"MMin", "[", 
                RowBox[{"kappa", ",", "mu"}], "]"}], "+", "2"}], "<=", 
              RowBox[{"Length", "[", 
               RowBox[{"DTTab", "[", 
                RowBox[{"[", 
                 RowBox[{"mu", "+", "1"}], "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"DTTab", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"mu", "+", "1"}], ",", 
                RowBox[{"n", "-", 
                 RowBox[{"MMin", "[", 
                  RowBox[{"kappa", ",", "mu"}], "]"}], "+", "2"}]}], "]"}], 
              "]"}], ",", 
             RowBox[{"DT", "[", 
              RowBox[{"mu", ",", "n"}], "]"}]}], "]"}], ",", 
           RowBox[{"DT", "[", 
            RowBox[{"mu", ",", "n"}], "]"}]}], "]"}]}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MakeList", "[", "term_", "]"}], ":=", 
     RowBox[{"ToExpression", "/@", 
      RowBox[{"StringSplit", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"term", ",", "InputForm"}], "]"}], ",", "\"\<+\>\""}], 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.856067740112342*^9, 3.8560677585558147`*^9}, 
   3.856067807540389*^9, 3.8560681616812143`*^9, {3.856921474384797*^9, 
   3.856921580847847*^9}, {3.856921611609046*^9, 3.8569216386629972`*^9}, {
   3.8569220469818487`*^9, 3.856922116834343*^9}, {3.85692257127566*^9, 
   3.85692258078058*^9}, {3.8574449286472893`*^9, 3.8574449365491123`*^9}, {
   3.862990239325808*^9, 3.862990349880259*^9}, {3.862990560111479*^9, 
   3.862990560437025*^9}, {3.864309646077499*^9, 3.864309646495017*^9}, {
   3.864310140768729*^9, 3.8643101480821733`*^9}, 3.876632223736249*^9, {
   3.876634129075775*^9, 3.876634136804812*^9}, {3.877571156909461*^9, 
   3.877571157334605*^9}, {3.877571330918535*^9, 3.877571401963653*^9}, {
   3.878263519046867*^9, 3.8782636494161043`*^9}, {3.882979029786543*^9, 
   3.882979037985736*^9}},
 CellLabel->
  "In[4662]:=",ExpressionUUID->"d09f357d-d265-4f97-9b66-e3965b6a4840"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"{", 
    RowBox[{"name", ",", " ", "chi", ",", "kappa", ",", "c2", ",", " ", 
     RowBox[{"chi", 
      RowBox[{"(", "OD", ")"}]}], ",", " ", "#Polar", ",", " ", "#Constr", 
     ",", " ", 
     RowBox[{"chi", 
      RowBox[{"(", 
       RowBox[{"2", "OD"}], ")"}]}], ",", " ", "#Polar", ",", " ", 
     "#Constr"}], "}"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LiCY", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"LiCY", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"LiCY", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"LiCY", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "6"}], " ", 
         RowBox[{"LiCY", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "12"}], " ", 
         RowBox[{"LiCY", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}], ",", 
       RowBox[{"PolarP", "[", 
        RowBox[{
         RowBox[{"LiCY", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"LiCY", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"PolarP", "[", 
         RowBox[{
          RowBox[{"LiCY", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"LiCY", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "1"}], "]"}], "-", 
        RowBox[{"Dimh", "[", 
         RowBox[{
          RowBox[{"LiCY", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"LiCY", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "1"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "6"}], " ", "*", "8", " ", 
         RowBox[{"LiCY", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "12"}], " ", "*", "2", 
         RowBox[{"LiCY", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}]}], ",", 
       RowBox[{"PolarP", "[", 
        RowBox[{
         RowBox[{"LiCY", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"LiCY", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "2"}], "]"}], ",", 
       RowBox[{
        RowBox[{"PolarP", "[", 
         RowBox[{
          RowBox[{"LiCY", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"LiCY", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "2"}], "]"}], "-", 
        RowBox[{"Dimh", "[", 
         RowBox[{
          RowBox[{"LiCY", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"LiCY", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"LiCY", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "LiCY", "]"}]}], "}"}]}], "]"}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.856921669223184*^9, 3.856921690660493*^9}, {
  3.85692173886412*^9, 3.8569218090491953`*^9}, {3.856921842028536*^9, 
  3.856921889015953*^9}, {3.8569219231965237`*^9, 3.856922027897361*^9}, {
  3.856922124555985*^9, 3.856922127390071*^9}, {3.856922590697163*^9, 
  3.856922592727054*^9}, {3.8629904635498943`*^9, 3.8629905197789392`*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"3817eb50-76ce-48ab-af23-2c8b0fc7995f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"X5\"\>", 
      RowBox[{"-", "200"}], "5", "50", "5", "7", "0", "15", "36", 
      "1", "\<\"F\"\>"},
     {"\<\"X6\"\>", 
      RowBox[{"-", "204"}], "3", "42", "4", "4", "0", "11", "19", 
      "1", "\<\"F\"\>"},
     {"\<\"X8\"\>", 
      RowBox[{"-", "296"}], "2", "44", "4", "4", "0", "10", "14", 
      "1", "\<\"F\"\>"},
     {"\<\"X10\"\>", 
      RowBox[{"-", "288"}], "1", "34", "3", "2", "0", "7", "7", 
      "0", "\<\"F\"\>"},
     {"\<\"X42\"\>", 
      RowBox[{"-", "156"}], "6", "48", "5", "9", "0", "16", "42", 
      "0", "\<\"F\"\>"},
     {"\<\"X44\"\>", 
      RowBox[{"-", "144"}], "4", "40", "4", "6", "1", "12", "25", 
      "1", "\<\"K\"\>"},
     {"\<\"X62\"\>", 
      RowBox[{"-", "256"}], "4", "52", "5", "7", "0", "14", "30", 
      "1", "\<\"C\"\>"},
     {"\<\"X64\"\>", 
      RowBox[{"-", "156"}], "2", "32", "3", "3", "0", "8", "11", 
      "1", "\<\"F\"\>"},
     {"\<\"X66\"\>", 
      RowBox[{"-", "120"}], "1", "22", "2", "1", "0", "5", "5", 
      "0", "\<\"K\"\>"},
     {"\<\"X33\"\>", 
      RowBox[{"-", "144"}], "9", "54", "6", "14", "1", "21", "78", 
      "3", "\<\"K\"\>"},
     {"\<\"X42\"\>", 
      RowBox[{"-", "176"}], "8", "56", "6", "15", "1", "20", "69", 
      "3", "\<\"C\"\>"},
     {"\<\"X322\"\>", 
      RowBox[{"-", "144"}], "12", "60", "7", "21", "1", "26", "117", 
      "0", "\<\"C\"\>"},
     {"\<\"X2222\"\>", 
      RowBox[{"-", "128"}], "16", "64", "8", "33", "3", "32", "185", 
      "4", "\<\"M\"\>"},
     {"\<\"RodlandGrassmannian\"\>", 
      RowBox[{"-", "98"}], "42", "84", "14", "117", "6", "70", "903", 
      "4", "\<\"?\"\>"},
     {"\<\"RodlandPfaffian\"\>", 
      RowBox[{"-", "98"}], "14", "56", "7", "24", "1", "28", "143", 
      "4", "\<\"?\"\>"},
     {"\<\"ReyeCongrX\"\>", 
      RowBox[{"-", "50"}], "35", "50", "10", "63", "3", "55", "573", 
      "7", "\<\"?\"\>"},
     {"\<\"ReyeCongrY\"\>", 
      RowBox[{"-", "50"}], "10", "40", "5", "13", "2", "20", "76", 
      "3", "\<\"?\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.856921691018199*^9, 3.8569218096137447`*^9, {3.856921865263936*^9, 
   3.856921890158041*^9}, 3.856921995461782*^9, 3.8569220282556553`*^9, 
   3.856922128101337*^9, {3.8569225858990383`*^9, 3.85692259308982*^9}, 
   3.857444943950412*^9, 3.8580897588657827`*^9, 3.862990352082024*^9, 
   3.86299056463671*^9, 3.864279019609118*^9, 3.864310161225212*^9, 
   3.864483900070423*^9, 3.864704875483479*^9, 3.876631803644781*^9, 
   3.87663223519079*^9, 3.876914357658165*^9, {3.87757113982514*^9, 
   3.877571159511821*^9}, 3.877571240286696*^9, 3.882979068530828*^9},
 CellLabel->
  "Out[323]//MatrixForm=",ExpressionUUID->"b43efc14-7698-4abc-af7f-\
9d674e39bb1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LiCY", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PolarP", "[", 
            RowBox[{
             RowBox[{"LiCY", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
             RowBox[{"LiCY", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "r"}], "]"}], ",", 
           
           RowBox[{
            RowBox[{"PolarP", "[", 
             RowBox[{
              RowBox[{"LiCY", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
              RowBox[{"LiCY", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "r"}], "]"}], "-", 
            RowBox[{"Dimh", "[", 
             RowBox[{
              RowBox[{"LiCY", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
              RowBox[{"LiCY", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "r"}], "]"}]}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "3", ",", "10"}], "}"}]}], "]"}]}], "}"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "LiCY", "]"}]}], "}"}]}], "]"}], " ", "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.856920577751379*^9, 3.85692084430774*^9}, {
   3.856920880457994*^9, 3.8569208939651012`*^9}, {3.8569209777111607`*^9, 
   3.856921028527506*^9}, {3.856921087658556*^9, 3.856921158656618*^9}, {
   3.8569213550117693`*^9, 3.856921445206318*^9}, 3.856921534415092*^9, 
   3.856921649692474*^9, 3.856922133366067*^9, {3.856922169563044*^9, 
   3.8569221802936287`*^9}, 3.8569225652096157`*^9, {3.8569226130428333`*^9, 
   3.856922616857109*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"1aabe163-312e-4d46-8d73-a3ae157b21c1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"X5\"\>", "96", "1", "241", "3", "475", "2", "923", "4", "1549", 
      "4", "2595", "6", "3928", "6", "5961", "5"},
     {"\<\"X6\"\>", "44", "1", "105", "0", "197", "2", "378", "3", "608", "3",
       "1014", "0", "1497", "3", "2283", "4"},
     {"\<\"X8\"\>", "32", "1", "65", "1", "117", "1", "203", "0", "333", "2", 
      "519", "3", "774", "3", "1121", "3"},
     {"\<\"X10\"\>", "11", "0", "26", "1", "37", "0", "71", "1", "98", "1", 
      "165", "1", "217", "1", "336", "1"},
     {"\<\"X42\"\>", "126", "0", "312", "0", "659", "1", "1254", "1", "2192", 
      "2", "3600", "1", "5606", "3", "8370", "2"},
     {"\<\"X44\"\>", "65", "0", "159", "3", "322", "3", "598", "0", "1033", 
      "4", "1681", "4", "2591", "1", "3855", "6"},
     {"\<\"X62\"\>", "77", "1", "177", "3", "349", "2", "637", "0", "1084", 
      "2", "1749", "4", "2679", "3", "3960", "6"},
     {"\<\"X64\"\>", "25", "0", "55", "1", "103", "2", "182", "0", "304", "1",
       "483", "3", "726", "0", "1066", "3"},
     {"\<\"X66\"\>", "8", "0", "20", "1", "30", "1", "59", "1", "84", "1", 
      "145", "1", "194", "1", "306", "1"},
     {"\<\"X33\"\>", "237", "3", "627", "1", "1339", "5", "2650", "7", "4625",
       "8", "7770", "2", "12041", "9", "18292", "12"},
     {"\<\"X42\"\>", "208", "0", "525", "4", "1125", "6", "2150", "1", "3793",
       "6", "6254", "9", "9768", "2", "14630", "10"},
     {"\<\"X322\"\>", "399", "3", "1050", "1", "2325", "6", "4551", "2", 
      "8127", "9", "13524", "4", "21285", "11", "32025", "5"},
     {"\<\"X2222\"\>", "650", "1", "1766", "9", "3970", "10", "7840", "4", 
      "14106", "14", "23581", "15", "37230", "7", "56171", "20"},
     {"\<\"RodlandGrassmannian\"\>", "3700", "15", "10710", "9", "25048", 
      "27", "50673", "16", "92469", "34", "156156", "21", "248383", "45", 
      "376635", "29"},
     {"\<\"RodlandPfaffian\"\>", "498", "2", "1357", "6", "3049", "9", "6020",
       "4", "10822", "10", "18096", "14", "28557", "8", "43082", "17"},
     {"\<\"ReyeCongrX\"\>", "2420", "12", "7227", "17", "16963", "19", 
      "34728", "27", "63322", "27", "107646", "34", "170940", "35", "260343", 
      "38"},
     {"\<\"ReyeCongrY\"\>", "259", "1", "705", "6", "1571", "5", "3100", "2", 
      "5569", "9", "9300", "10", "14658", "5", "22106", "12"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.856920896248551*^9, {3.8569209813660316`*^9, 3.856921029119269*^9}, {
   3.856921100897612*^9, 3.856921123485807*^9}, 3.856921159355823*^9, 
   3.8569214457593403`*^9, 3.8569216503411913`*^9, 3.8569221349431887`*^9, {
   3.856922171246707*^9, 3.8569221807104387`*^9}, 3.8569225656542807`*^9, 
   3.8569226172585573`*^9, 3.864279022083609*^9, 3.864704877324252*^9, 
   3.877571163640492*^9, 3.8829790741577682`*^9},
 CellLabel->
  "Out[324]//MatrixForm=",ExpressionUUID->"e0b36493-f1ac-4e54-8385-\
2ec9baa0b038"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining various modular forms", "Section",
 CellChangeTimes->{{3.8461654298058167`*^9, 
  3.846165436797142*^9}},ExpressionUUID->"90fb3366-15c6-465a-a303-\
b14c99695b37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NMax", "=", "11"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TruncSeries", "[", 
    RowBox[{"Se_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"Se", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "-", 
       RowBox[{"Se", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"Se", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Se", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"Se", "[", 
            RowBox[{"[", "6", "]"}], "]"}]}], "-", 
          RowBox[{"Se", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "+", "1"}]}], "]"}]}], "]"}], ",", 
     
     RowBox[{"{", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E2", "[", "q_", "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"24", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{
         RowBox[{"q", "^", "n"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", "^", "n"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "NMax"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E4", "[", "q_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"240", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "^", "3"}], " ", 
        RowBox[{
         RowBox[{"q", "^", "n"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", "^", "n"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "NMax"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E6", "[", "q_", "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"504", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "^", "5"}], 
        RowBox[{
         RowBox[{"q", "^", "n"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", "^", "n"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "NMax"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eta", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "24"}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "n"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"n", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", "n"}], "-", "1"}], ")"}], "/", "2"}]}], 
             ")"}]}], "+", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"n", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "*", "n"}], "+", "1"}], ")"}], "/", "2"}]}], 
             ")"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "NMax"}], "}"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Th", "[", 
     RowBox[{"r_", ",", "kappa_", ",", "mu_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"kappa", " ", 
          RowBox[{"r", "^", "2"}], "n"}], ")"}]}], 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"kappa", " ", "r", " ", 
          RowBox[{
           RowBox[{"n", "^", "2"}], "/", "2"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{
         RowBox[{"-", "NMax"}], "-", "1", "+", 
         RowBox[{"r", "/", "2"}], "+", 
         RowBox[{"mu", "/", 
          RowBox[{"(", 
           RowBox[{"kappa", " ", "r"}], ")"}]}]}], ",", 
        RowBox[{"NMax", "+", 
         RowBox[{"r", "/", "2"}], "+", 
         RowBox[{"mu", "/", 
          RowBox[{"(", 
           RowBox[{"kappa", " ", "r"}], ")"}]}]}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"beware", ",", " ", 
    RowBox[{
    "the", " ", "def", " ", "of", " ", "dTh", " ", "below", " ", "is", " ", 
     "multiplied", " ", "by", " ", 
     RowBox[{"kappa", "/", "I"}], " ", "compared", " ", "to", " ", "v1"}]}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dTh", "[", 
    RowBox[{"r_", ",", "kappa_", ",", "mu_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"kappa", " ", 
        RowBox[{"n", "/", "I"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"kappa", " ", 
         RowBox[{"r", "^", "2"}], "n"}], ")"}]}], 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"kappa", " ", "r", " ", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "/", "2"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"-", "NMax"}], "-", "1", "+", 
        RowBox[{"r", "/", "2"}], "+", 
        RowBox[{"mu", "/", 
         RowBox[{"(", 
          RowBox[{"kappa", " ", "r"}], ")"}]}]}], ",", 
       RowBox[{"NMax", "+", 
        RowBox[{"r", "/", "2"}], "+", 
        RowBox[{"mu", "/", 
         RowBox[{"(", 
          RowBox[{"kappa", " ", "r"}], ")"}]}]}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8461652267282877`*^9, 3.846165227671597*^9}, {
   3.846165274137012*^9, 3.846165318988299*^9}, {3.846165368048855*^9, 
   3.846165381047166*^9}, {3.8461738936633663`*^9, 3.84617391009873*^9}, {
   3.8462380442917833`*^9, 3.846238045530171*^9}, {3.846325633340304*^9, 
   3.846325653207115*^9}, {3.84632726957721*^9, 3.846327509355188*^9}, {
   3.846520325583658*^9, 3.846520325694419*^9}, {3.84692597948243*^9, 
   3.846925980051581*^9}, {3.848460816216054*^9, 3.8484608165464287`*^9}, 
   3.848461343899859*^9, {3.848487853449377*^9, 3.848487853635676*^9}, {
   3.848554309341654*^9, 3.848554309549431*^9}, {3.851530374952619*^9, 
   3.851530398469941*^9}, 3.851567050204233*^9, {3.856063454329735*^9, 
   3.85606345583918*^9}, {3.8560665647587347`*^9, 3.856066594406871*^9}, {
   3.856918035574078*^9, 3.856918035678629*^9}, {3.856918087370791*^9, 
   3.8569180970694113`*^9}, {3.856918145688251*^9, 3.856918147390613*^9}, {
   3.8569200905256453`*^9, 3.856920093256844*^9}, {3.85692023601328*^9, 
   3.8569202365611897`*^9}, {3.856925196401684*^9, 3.8569251976637983`*^9}, {
   3.857445113761902*^9, 3.857445139139139*^9}, {3.857446412080605*^9, 
   3.857446412158039*^9}, {3.857447432163766*^9, 3.857447432542324*^9}, {
   3.858087814296947*^9, 3.858087814425281*^9}, {3.865394094508794*^9, 
   3.8653940980462723`*^9}, {3.865408452825479*^9, 3.8654085042805643`*^9}, {
   3.86540865431037*^9, 3.865408667647579*^9}},
 CellLabel->
  "In[4718]:=",ExpressionUUID->"a48059c7-7bd7-409c-94f1-6c4de1bb929b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"explicit", " ", "q"}], "-", "expansions"}], ",", " ", 
    RowBox[{"to", " ", "speed", " ", "up", " ", "computation"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"E2", "[", "q_", "]"}], ":=", 
     RowBox[{"1", "-", 
      RowBox[{"24", " ", "q"}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["q", "3"]}], "-", 
      RowBox[{"168", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["q", "5"]}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["q", "7"]}], "-", 
      RowBox[{"360", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"312", " ", 
       SuperscriptBox["q", "9"]}], "-", 
      RowBox[{"432", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["q", "11"]}], "-", 
      RowBox[{"672", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"336", " ", 
       SuperscriptBox["q", "13"]}], "-", 
      RowBox[{"576", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"576", " ", 
       SuperscriptBox["q", "15"]}], "-", 
      RowBox[{"744", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"432", " ", 
       SuperscriptBox["q", "17"]}], "-", 
      RowBox[{"936", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"480", " ", 
       SuperscriptBox["q", "19"]}], "-", 
      RowBox[{"1008", " ", 
       SuperscriptBox["q", "20"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"E4", "[", "q_", "]"}], ":=", 
     RowBox[{"1", "+", 
      RowBox[{"240", " ", "q"}], "+", 
      RowBox[{"2160", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"6720", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      RowBox[{"17520", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"30240", " ", 
       SuperscriptBox["q", "5"]}], "+", 
      RowBox[{"60480", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"82560", " ", 
       SuperscriptBox["q", "7"]}], "+", 
      RowBox[{"140400", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"181680", " ", 
       SuperscriptBox["q", "9"]}], "+", 
      RowBox[{"272160", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"319680", " ", 
       SuperscriptBox["q", "11"]}], "+", 
      RowBox[{"490560", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"527520", " ", 
       SuperscriptBox["q", "13"]}], "+", 
      RowBox[{"743040", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"846720", " ", 
       SuperscriptBox["q", "15"]}], "+", 
      RowBox[{"1123440", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"1179360", " ", 
       SuperscriptBox["q", "17"]}], "+", 
      RowBox[{"1635120", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"1646400", " ", 
       SuperscriptBox["q", "19"]}], "+", 
      RowBox[{"2207520", " ", 
       SuperscriptBox["q", "20"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"E6", "[", "q_", "]"}], ":=", 
     RowBox[{"1", "-", 
      RowBox[{"504", " ", "q"}], "-", 
      RowBox[{"16632", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"122976", " ", 
       SuperscriptBox["q", "3"]}], "-", 
      RowBox[{"532728", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"1575504", " ", 
       SuperscriptBox["q", "5"]}], "-", 
      RowBox[{"4058208", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"8471232", " ", 
       SuperscriptBox["q", "7"]}], "-", 
      RowBox[{"17047800", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"29883672", " ", 
       SuperscriptBox["q", "9"]}], "-", 
      RowBox[{"51991632", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"81170208", " ", 
       SuperscriptBox["q", "11"]}], "-", 
      RowBox[{"129985632", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"187132176", " ", 
       SuperscriptBox["q", "13"]}], "-", 
      RowBox[{"279550656", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"384422976", " ", 
       SuperscriptBox["q", "15"]}], "-", 
      RowBox[{"545530104", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"715608432", " ", 
       SuperscriptBox["q", "17"]}], "-", 
      RowBox[{"986161176", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"1247954400", " ", 
       SuperscriptBox["q", "19"]}], "-", 
      RowBox[{"1665307728", " ", 
       SuperscriptBox["q", "20"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.851567032843347*^9, 3.8515670930030107`*^9}, {
  3.856918118394506*^9, 3.8569181419013968`*^9}},
 CellLabel->
  "In[4726]:=",ExpressionUUID->"a69b4746-4b2a-4616-bbbb-2a7253815a42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Generating", " ", "series", " ", "of", " ", "Hurwitz", " ", "class", " ",
      "numbers"}], ",", " ", 
    RowBox[{
     RowBox[{"using", " ", "data", " ", "from", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{"oeis", ".", "org"}], "/", "A058306"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClassNum", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
        ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "4", 
        ",", "0", ",", "0", ",", "2", ",", "3", ",", "0", ",", "0", ",", "1", 
        ",", "2", ",", "0", ",", "0", ",", "3", ",", "2", ",", "0", ",", "0", 
        ",", "4", ",", "2", ",", "0", ",", "0", ",", "3", ",", "3", ",", "0", 
        ",", "0", ",", "2", ",", "5", ",", "0", ",", "0", ",", "4", ",", "2", 
        ",", "0", ",", "0", ",", "1", ",", "4", ",", "0", ",", "0", ",", "5", 
        ",", "10", ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0",
         ",", "4", ",", "4", ",", "0", ",", "0", ",", "3", ",", "4", ",", "0",
         ",", "0", ",", "5", ",", "7", ",", "0", ",", "0", ",", "1", ",", "4",
         ",", "0", ",", "0", ",", "7", ",", "3", ",", "0", ",", "0", ",", "7",
         ",", "4", ",", "0", ",", "0", ",", "5", ",", "6", ",", "0", ",", "0",
         ",", "3", ",", "4", ",", "0", ",", "0", ",", "6", ",", "2", ",", "0",
         ",", "0", ",", "2", ",", "6", ",", "0", ",", "0", ",", "8", ",", "6",
         ",", "0", ",", "0", ",", "3"}], "}"}], "/", 
      RowBox[{"{", 
       RowBox[{
       "12", ",", "1", ",", "1", ",", "3", ",", "2", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", 
        "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "3", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "3", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ClassF", "[", 
      RowBox[{"kappa_", ",", "mu_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mu", "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "12"}], ",", "0"}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ClassNum", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"4", "n"}], "+", "1", "-", "mu"}], "]"}], "]"}], " ", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", 
            RowBox[{"mu", "/", "4"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{"Min", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Length", "[", "ClassNum", "]"}], "-", "1"}], ")"}], 
             "/", "4"}], ",", 
            RowBox[{"kappa", " ", "NMax"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"in", " ", "terms", " ", "of", " ", "tau"}], ",", " ", 
     RowBox[{
     "to", " ", "avoid", " ", "branch", " ", "cuts", " ", "when", " ", 
      "computing", " ", "action", " ", "of", " ", "Hecke", " ", 
      "operator"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ClassFt", "[", 
      RowBox[{"kappa_", ",", "mu_", ",", "tau_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mu", "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "12"}], ",", "0"}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ClassNum", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"4", "n"}], "+", "1", "-", "mu"}], "]"}], "]"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", "Pi", " ", "I", " ", "tau", " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", 
             RowBox[{"mu", "/", "4"}]}], ")"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{"Min", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Length", "[", "ClassNum", "]"}], "-", "1"}], ")"}], 
             "/", "4"}], ",", 
            RowBox[{"kappa", " ", "NMax"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ClassF", "[", 
         RowBox[{"0", ",", "q"}], "]"}], ",", 
        RowBox[{"ClassF", "[", 
         RowBox[{"1", ",", "q"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8461526069320583`*^9, 3.846152678928458*^9}, {
  3.846152722385161*^9, 3.846152766230192*^9}, {3.846152808252118*^9, 
  3.846152808472554*^9}, {3.8461528709196653`*^9, 3.846152918855681*^9}, {
  3.846152953835969*^9, 3.846152953906993*^9}, {3.8461531704890223`*^9, 
  3.846153187151844*^9}, {3.846154277845564*^9, 3.846154284507435*^9}, {
  3.846215267915049*^9, 3.846215274929872*^9}, {3.85150005099433*^9, 
  3.8515000670130377`*^9}, {3.851512324413212*^9, 3.8515123249779797`*^9}, {
  3.8515142815180063`*^9, 3.851514298887721*^9}, {3.8515144114115334`*^9, 
  3.851514411696558*^9}, {3.851515117602633*^9, 3.85151513566098*^9}, {
  3.851528408294592*^9, 3.851528416551569*^9}, {3.851528447332078*^9, 
  3.851528459760509*^9}, {3.856063494135112*^9, 3.856063500874929*^9}, {
  3.856063540289298*^9, 3.856063543614627*^9}},
 CellLabel->
  "In[4729]:=",ExpressionUUID->"ef4cdca9-e598-4c0e-a0ad-e950132e626f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"lmax", ",", "h1", ",", "h1fun"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "download", " ", "datafile", " ", "for", " ", "your", " ", "favorite", 
     " ", "one"}], "-", 
    RowBox[{"parameter", " ", "CY"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"<<", "X10.m"}]}], "Input",
 CellChangeTimes->{{3.856066738760826*^9, 3.856066767125053*^9}, {
   3.8560678090516253`*^9, 3.8560678275398273`*^9}, {3.85606786098843*^9, 
   3.856067861511389*^9}, {3.856068098462191*^9, 3.856068153176379*^9}, {
   3.856915731656595*^9, 3.8569157546745577`*^9}, {3.856917446522581*^9, 
   3.8569174469735823`*^9}, {3.856917812875885*^9, 3.856917813612331*^9}, {
   3.856917981444024*^9, 3.85691798154147*^9}, {3.856919540493888*^9, 
   3.8569195406126003`*^9}, {3.856919770220066*^9, 3.856919770513269*^9}, {
   3.856919829211362*^9, 3.856919829483253*^9}, {3.856925145875576*^9, 
   3.856925145976656*^9}, {3.8574449744332027`*^9, 3.857445015340437*^9}, {
   3.857446025873036*^9, 3.8574460305430107`*^9}, {3.857446119180917*^9, 
   3.857446120243333*^9}, {3.857446159190783*^9, 3.857446159477633*^9}, {
   3.85744624131633*^9, 3.8574462417720833`*^9}, {3.857446289216445*^9, 
   3.8574463132235603`*^9}, {3.8574463737522097`*^9, 3.85744637423382*^9}, {
   3.857446597128583*^9, 3.857446607930879*^9}, {3.857446866432583*^9, 
   3.857446867006147*^9}, {3.858087775730986*^9, 3.858087790218508*^9}, {
   3.858087980340515*^9, 3.858087986731125*^9}, {3.858088060173579*^9, 
   3.858088089582011*^9}, {3.8580897504871883`*^9, 3.858089772087029*^9}, {
   3.858129520300478*^9, 3.858129521170972*^9}, {3.85812955519316*^9, 
   3.858129560879322*^9}, {3.858129907178406*^9, 3.858129916485798*^9}, {
   3.864279033275001*^9, 3.864279033589994*^9}, {3.864279330754572*^9, 
   3.864279331210217*^9}, {3.864279432504457*^9, 3.864279432570616*^9}, {
   3.864284665231639*^9, 3.8642846655786247`*^9}, {3.864288327250621*^9, 
   3.86428832746581*^9}, {3.864288405315242*^9, 3.864288405424176*^9}, {
   3.864289762115163*^9, 3.864289762178042*^9}, {3.864309709022156*^9, 
   3.8643097091118593`*^9}, {3.864317565138*^9, 3.864317565326865*^9}, {
   3.8643448129715967`*^9, 3.864344813424939*^9}, {3.864345061867209*^9, 
   3.864345062294289*^9}, {3.864483895359683*^9, 3.864483895846483*^9}, {
   3.864705287217492*^9, 3.864705287604641*^9}, {3.8647069850544558`*^9, 
   3.8647069852867928`*^9}, 3.864709201971327*^9, {3.8647271919121513`*^9, 
   3.864727192543635*^9}, {3.865226966790842*^9, 3.86522696783007*^9}, {
   3.865265236529179*^9, 3.865265236995336*^9}, {3.8652983554183197`*^9, 
   3.865298357266684*^9}, {3.865298634031567*^9, 3.865298634591831*^9}, {
   3.865299017206792*^9, 3.8652990175149384`*^9}, {3.865300573765566*^9, 
   3.8653005742498093`*^9}, {3.8653010106438837`*^9, 3.8653010120381823`*^9}, 
   3.8653931711274633`*^9, {3.86539338668369*^9, 3.865393386746718*^9}, {
   3.865394517752437*^9, 3.8653945227081614`*^9}, {3.8653946041234694`*^9, 
   3.865394604189492*^9}, {3.8653946582249517`*^9, 3.865394658328905*^9}, {
   3.8653947380767*^9, 3.865394738423305*^9}, {3.8653948632373943`*^9, 
   3.865394863764477*^9}, {3.865394934115184*^9, 3.865394934814908*^9}, {
   3.865395036861876*^9, 3.865395037668544*^9}, {3.865395099849555*^9, 
   3.8653950999166*^9}, {3.865395247521517*^9, 3.865395247587968*^9}, {
   3.865395302342683*^9, 3.865395302834648*^9}, {3.865395377563137*^9, 
   3.8653953780728903`*^9}, {3.865407778306982*^9, 3.865407778929237*^9}, {
   3.865415594963851*^9, 3.865415595440411*^9}, {3.87663181435527*^9, 
   3.8766318151419373`*^9}, {3.876633464667261*^9, 3.8766334658807907`*^9}, {
   3.876914376088068*^9, 3.8769143764078074`*^9}, {3.877571196188754*^9, 
   3.8775711971040907`*^9}, {3.877572112188162*^9, 3.877572112562253*^9}, {
   3.8775722323828983`*^9, 3.8775722505869007`*^9}, {3.878017851168791*^9, 
   3.878017851446829*^9}, {3.878019241477605*^9, 3.8780192415780077`*^9}, {
   3.8782040733227158`*^9, 3.878204073414214*^9}, {3.878204155188242*^9, 
   3.8782041554854937`*^9}, {3.8782042094865103`*^9, 3.878204210188551*^9}, {
   3.88297939733949*^9, 3.8829794004736834`*^9}, {3.8829795162376537`*^9, 
   3.882979526397336*^9}, {3.8829800260120907`*^9, 3.882980026683281*^9}, {
   3.890726231834901*^9, 3.8907262322162733`*^9}, {3.890818718131887*^9, 
   3.890818718911563*^9}, {3.890819150090908*^9, 3.890819150378853*^9}, {
   3.890820297745181*^9, 3.8908202981247377`*^9}, {3.890820377852646*^9, 
   3.890820378302978*^9}, {3.893296009791841*^9, 3.893296012060102*^9}, {
   3.89329675171373*^9, 3.893296751978709*^9}, {3.893297764391364*^9, 
   3.893297764739832*^9}, {3.893298056203023*^9, 3.893298056955434*^9}, {
   3.893317182362213*^9, 3.893317182640414*^9}, {3.8937489203586683`*^9, 
   3.8937489215063753`*^9}, {3.89392146205611*^9, 3.8939214624162693`*^9}, {
   3.898669778742569*^9, 3.8986697789727783`*^9}, {3.898682962502386*^9, 
   3.898682962945828*^9}},
 CellLabel->
  "In[4889]:=",ExpressionUUID->"86c57c57-1a5e-42c6-a137-5b4e11b51e29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "maximal", " ", "genus", " ", "in", " ", "the", " ", "table", " ", "of", 
    " ", "GV", " ", "invariants"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gmaxGV", "=", 
     RowBox[{
      RowBox[{"Length", "[", "GVTab", "]"}], "-", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "maximal", " ", "degree", " ", "in", " ", "the", " ", "table", " ", "of", 
     " ", "GV", " ", "invariants"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QmaxGV", "=", 
     RowBox[{"Length", "[", 
      RowBox[{"Transpose", "[", "GVTab", "]"}], "]"}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
    "restore", " ", "leading", " ", "powers", " ", "of", " ", "q", " ", "in", 
     " ", "vector", " ", "valued", " ", "generating", " ", "series"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"h1int", "[", 
         RowBox[{"[", 
          RowBox[{"mu", "+", "1"}], "]"}], "]"}], " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"kappa", "+", "c2"}], " ", ")"}]}], "/", "24"}], "+", 
           RowBox[{"FractionalPart", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"mu", "^", "2"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", "kappa"}], " ", ")"}]}], "+", 
             RowBox[{"mu", "  ", "/", "2"}]}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "0", ",", 
         RowBox[{
          RowBox[{"Length", "[", "h1int", "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"CY", ",", "chi", ",", "kappa", ",", "c2", ",", 
     RowBox[{"L0", "[", "1", "]"}], ",", 
     RowBox[{"L0", "[", "2", "]"}], ",", "gmaxGV", ",", "QmaxGV"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.856066738760826*^9, 3.856066767125053*^9}, {
   3.8560678090516253`*^9, 3.8560678275398273`*^9}, {3.85606786098843*^9, 
   3.856067861511389*^9}, {3.856068098462191*^9, 3.856068153176379*^9}, {
   3.856915731656595*^9, 3.8569157546745577`*^9}, {3.856917446522581*^9, 
   3.8569174469735823`*^9}, {3.856917812875885*^9, 3.856917813612331*^9}, {
   3.856917981444024*^9, 3.85691798154147*^9}, {3.856919540493888*^9, 
   3.8569195406126003`*^9}, {3.856919770220066*^9, 3.856919770513269*^9}, {
   3.856919829211362*^9, 3.856919829483253*^9}, {3.856925145875576*^9, 
   3.856925145976656*^9}, {3.8574449744332027`*^9, 3.857445015340437*^9}, {
   3.857446025873036*^9, 3.8574460305430107`*^9}, {3.857446119180917*^9, 
   3.857446120243333*^9}, {3.857446159190783*^9, 3.857446159477633*^9}, {
   3.85744624131633*^9, 3.8574462417720833`*^9}, {3.857446289216445*^9, 
   3.8574463132235603`*^9}, {3.8574463737522097`*^9, 3.85744637423382*^9}, {
   3.857446597128583*^9, 3.857446607930879*^9}, {3.857446866432583*^9, 
   3.857446867006147*^9}, {3.858087775730986*^9, 3.858087790218508*^9}, {
   3.858087980340515*^9, 3.858087986731125*^9}, {3.858088060173579*^9, 
   3.858088089582011*^9}, {3.8580897504871883`*^9, 3.858089772087029*^9}, {
   3.858129520300478*^9, 3.858129521170972*^9}, {3.85812955519316*^9, 
   3.858129560879322*^9}, {3.858129907178406*^9, 3.858129916485798*^9}, {
   3.864279033275001*^9, 3.864279033589994*^9}, {3.864279330754572*^9, 
   3.864279331210217*^9}, {3.864279432504457*^9, 3.864279432570616*^9}, {
   3.864284665231639*^9, 3.8642846655786247`*^9}, {3.864288327250621*^9, 
   3.86428832746581*^9}, {3.864288405315242*^9, 3.864288405424176*^9}, {
   3.864289762115163*^9, 3.864289762178042*^9}, {3.864309709022156*^9, 
   3.8643097091118593`*^9}, {3.864317565138*^9, 3.864317565326865*^9}, {
   3.8643448129715967`*^9, 3.864344813424939*^9}, {3.864345061867209*^9, 
   3.864345062294289*^9}, {3.864483895359683*^9, 3.864483895846483*^9}, {
   3.864705287217492*^9, 3.864705287604641*^9}, {3.8647069850544558`*^9, 
   3.8647069852867928`*^9}, 3.864709201971327*^9, {3.8647271919121513`*^9, 
   3.864727192543635*^9}, {3.865226966790842*^9, 3.86522696783007*^9}, {
   3.865265236529179*^9, 3.865265236995336*^9}, {3.8652983554183197`*^9, 
   3.865298357266684*^9}, {3.865298634031567*^9, 3.865298634591831*^9}, {
   3.865299017206792*^9, 3.8652990175149384`*^9}, {3.865300573765566*^9, 
   3.8653005742498093`*^9}, {3.8653010106438837`*^9, 3.8653010120381823`*^9}, 
   3.8653931711274633`*^9, {3.86539338668369*^9, 3.865393386746718*^9}, {
   3.865394517752437*^9, 3.8653945227081614`*^9}, {3.8653946041234694`*^9, 
   3.865394604189492*^9}, {3.8653946582249517`*^9, 3.865394658328905*^9}, {
   3.8653947380767*^9, 3.865394738423305*^9}, {3.8653948632373943`*^9, 
   3.865394863764477*^9}, {3.865394934115184*^9, 3.865394934814908*^9}, {
   3.865395036861876*^9, 3.865395037668544*^9}, {3.865395099849555*^9, 
   3.8653950999166*^9}, {3.865395247521517*^9, 3.865395247587968*^9}, {
   3.865395302342683*^9, 3.865395302834648*^9}, {3.865395377563137*^9, 
   3.8653953780728903`*^9}, {3.865407778306982*^9, 3.865407778929237*^9}, {
   3.865415594963851*^9, 3.865415595440411*^9}, {3.87663181435527*^9, 
   3.8766318151419373`*^9}, {3.876633464667261*^9, 3.8766334658807907`*^9}, {
   3.876914376088068*^9, 3.8769143764078074`*^9}, {3.877571196188754*^9, 
   3.8775711971040907`*^9}, {3.877572112188162*^9, 3.877572112562253*^9}, {
   3.8775722323828983`*^9, 3.8775722505869007`*^9}, {3.878017851168791*^9, 
   3.878017851446829*^9}, {3.878019241477605*^9, 3.8780192415780077`*^9}, {
   3.8782040733227158`*^9, 3.878204073414214*^9}, {3.878204155188242*^9, 
   3.8782041554854937`*^9}, {3.8782042094865103`*^9, 3.878204210188551*^9}, {
   3.88297939733949*^9, 3.88297945420453*^9}},
 CellLabel->
  "In[4892]:=",ExpressionUUID->"024afc1c-2edd-4176-8fe0-9f7b7c2d0365"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"X10\"\>", ",", 
   RowBox[{"-", "288"}], ",", "1", ",", "34", ",", "3", ",", "7", ",", "66", 
   ",", "44"}], "}"}]], "Output",
 CellChangeTimes->{{3.861442213837723*^9, 3.861442215548502*^9}, 
   3.861501294031156*^9, 3.8642790341154003`*^9, 3.864279331951375*^9, 
   3.864279433491394*^9, 3.864284666224834*^9, 3.864288328183587*^9, 
   3.864288406107245*^9, 3.864288441861814*^9, 3.8642897626966763`*^9, 
   3.86430971022538*^9, 3.8643175660151777`*^9, 3.8643448139402113`*^9, 
   3.8643449103380404`*^9, 3.864345062716571*^9, {3.864483896397808*^9, 
   3.864483906693756*^9}, 3.864705288272912*^9, 3.864706505003594*^9, 
   3.864706985775187*^9, 3.864709202493888*^9, 3.86470935055334*^9, 
   3.864709392963773*^9, 3.8647271929567137`*^9, 3.8652269683997297`*^9, 
   3.86526523752566*^9, 3.865266837658636*^9, 3.865298357790172*^9, 
   3.865298635051567*^9, 3.865299018007938*^9, 3.865300575658135*^9, 
   3.865301012648386*^9, 3.865312709179257*^9, 3.865393171475032*^9, 
   3.865393387057501*^9, 3.865394604699009*^9, 3.865394658905304*^9, 
   3.865394738740264*^9, 3.865394864175281*^9, 3.8653949360149317`*^9, 
   3.865395038319478*^9, 3.865395100491918*^9, 3.865395248623616*^9, 
   3.865395303387692*^9, 3.865395379031392*^9, 3.865407779427424*^9, 
   3.86540890581332*^9, 3.8654089426164627`*^9, 3.865415595921731*^9, 
   3.876631815872675*^9, 3.8766334665900383`*^9, 3.876914376991661*^9, 
   3.877571198535001*^9, 3.877571339824953*^9, 3.877572113054492*^9, {
   3.877572233088624*^9, 3.877572251160133*^9}, 3.8780178523057528`*^9, 
   3.87801924219886*^9, 3.878203489104023*^9, 3.878204074978849*^9, 
   3.878204156117249*^9, 3.878204210834125*^9, 3.8829790987719584`*^9, 
   3.8829794035437613`*^9, {3.882979434783922*^9, 3.8829794547001953`*^9}, 
   3.890726234164151*^9, 3.893748922834569*^9, 3.8939214644048033`*^9, 
   3.898669785539077*^9, 3.898670294956862*^9, 3.898682965412406*^9},
 CellLabel->
  "Out[4895]=",ExpressionUUID->"f5693af9-8548-44cd-96b1-2957104dc142"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Construct the polar part for rank 1", "Section",
 CellChangeTimes->{{3.8461655233121023`*^9, 3.846165529874572*^9}, {
  3.846325673437387*^9, 
  3.846325673530067*^9}},ExpressionUUID->"039a42a2-c3b6-4520-98f6-\
83d10dcda196"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r", "=", "1"}], ";", 
   RowBox[{"L", "=", 
    RowBox[{
     RowBox[{"kappa", " ", 
      RowBox[{
       RowBox[{"r", "^", "3"}], "/", "6"}]}], "+", 
     RowBox[{"c2", " ", 
      RowBox[{"r", "/", "12"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "maximal", " ", "power", " ", "of", " ", "q", " ", "used", " ", "when", 
     " ", "extracting", " ", "the", " ", "polar", " ", "part"}], ",", " ", 
    RowBox[{"set", " ", "to", " ", "0", " ", "by", " ", "default"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ord", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "0", ",", 
       RowBox[{"r", " ", 
        RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.848455905217598*^9, 3.848455999114856*^9}, {
   3.848461479710504*^9, 3.848461490759078*^9}, {3.848479638968233*^9, 
   3.8484796484265413`*^9}, {3.851526552287941*^9, 3.851526556756061*^9}, {
   3.851526594955079*^9, 3.8515266041523647`*^9}, {3.85152663732898*^9, 
   3.851526654401246*^9}, {3.856919923147274*^9, 3.85691996837061*^9}, 
   3.865298438659045*^9, {3.876632636228825*^9, 3.87663263661585*^9}, 
   3.876632915143466*^9, {3.876633923308057*^9, 3.876633924345098*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"f192d79f-1505-4ed2-a5d3-f56d71cd984e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compute", " ", "polar", " ", "coeffs", " ", "using", " ", "naive", " ", 
    "Ansatz"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ZPolar", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sum", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"L", "-", 
                RowBox[{"2", "n"}], "-", 
                RowBox[{"r", " ", "mu"}]}], ")"}], ">", "0"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"n", "+", 
                 RowBox[{"r", " ", "mu"}], "+", "L", "+", "1"}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{"L", "-", "n", "-", " ", 
                RowBox[{"r", " ", "mu"}]}], ")"}], 
              RowBox[{"DT", "[", 
               RowBox[{"mu", ",", "n"}], "]"}], 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"kappa", " ", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                    RowBox[{"c2", " ", "r"}]}], ")"}]}], "/", "24"}], "+", 
                 "n", "+", 
                 RowBox[{
                  RowBox[{"mu", "^", "2"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
                 RowBox[{"mu", " ", 
                  RowBox[{"r", " ", "/", "2"}]}]}], ")"}]}]}], ",", "0"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"-", 
              RowBox[{"DTTab", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"mu", "+", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"kappa", " ", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"c2", " ", "r"}]}], ")"}], "/", "24"}], "-", 
              RowBox[{
               RowBox[{"mu", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "-", 
              RowBox[{"mu", " ", 
               RowBox[{"r", " ", "/", "2"}]}], "+", 
              RowBox[{"Ord", "[", 
               RowBox[{"[", 
                RowBox[{"mu", "+", "1"}], "]"}], "]"}]}]}], "}"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", 
           RowBox[{
            RowBox[{"Ord", "[", 
             RowBox[{"[", 
              RowBox[{"mu", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"IntegerQ", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"kappa", " ", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                    RowBox[{"c2", " ", "r"}]}], ")"}]}], "/", "24"}], "+", 
                RowBox[{
                 RowBox[{"mu", "^", "2"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"r", " ", "/", "2"}]}]}], "]"}], ",", 
              RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "}"}]}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"mu", ",", "0", ",", 
         RowBox[{
          RowBox[{"Length", "[", "Ord", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
     "]"}], "/.", "repDT"}]}]}]], "Input",
 CellChangeTimes->{
  3.847188947346277*^9, {3.848455961353668*^9, 3.848455968449501*^9}, {
   3.848461496391828*^9, 3.8484615105196133`*^9}, {3.848461548831444*^9, 
   3.8484615499566383`*^9}, {3.848461621175043*^9, 3.848461626492848*^9}, {
   3.848479689520605*^9, 3.848479696238209*^9}, {3.851528163829721*^9, 
   3.851528165547854*^9}, {3.851687191392889*^9, 3.851687192434046*^9}, {
   3.8569199499888487`*^9, 3.856919977760606*^9}, 3.857445885396566*^9, {
   3.857445920559791*^9, 3.8574459249020987`*^9}, 3.857445967031939*^9, {
   3.8766322754972763`*^9, 3.876632280930798*^9}, {3.8766324086500807`*^9, 
   3.876632408791404*^9}, {3.876632484290476*^9, 3.8766325868395023`*^9}, {
   3.876632624674425*^9, 3.876632643676104*^9}, {3.876632674445671*^9, 
   3.876632674742208*^9}, {3.876632932268298*^9, 3.876632976874559*^9}, 
   3.882979029789719*^9, {3.882979151741703*^9, 3.882979155473077*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"a5c69b2f-c03d-4a1d-b682-42cd78794e93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3", 
    SuperscriptBox["q", 
     RowBox[{"35", "/", "24"}]]], "-", 
   FractionBox["576", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "24"}]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.865393210406679*^9, 3.865393397595931*^9, {3.865394212463778*^9, 
   3.86539422147624*^9}, 3.865394609239849*^9, 3.865394665518016*^9, 
   3.865394745714466*^9, 3.8653948695915117`*^9, 3.8653949497168703`*^9, 
   3.865395043927401*^9, 3.865395105034416*^9, 3.86539525492822*^9, 
   3.8653953089073668`*^9, 3.8653953966767483`*^9, 3.865408953218398*^9, 
   3.8654156015857143`*^9, 3.8766318329833107`*^9, 3.876632282266787*^9, 
   3.876632409214238*^9, {3.876632544222927*^9, 3.876632587184248*^9}, 
   3.8766326452857637`*^9, {3.876632953342345*^9, 3.8766329772471724`*^9}, 
   3.876633484883626*^9, 3.87663392593048*^9, 3.8769143895206337`*^9, 
   3.8775712062768803`*^9, 3.877571346050611*^9, 3.877571413578915*^9, 
   3.8775721202358723`*^9, {3.877572238569563*^9, 3.877572255069866*^9}, 
   3.878017870928833*^9, 3.878019246157454*^9, {3.8782034968745537`*^9, 
   3.8782035041063557`*^9}, 3.8782040807006073`*^9, 3.878204160933324*^9, 
   3.878204217059943*^9, 3.882979136560761*^9, 3.8829792192613983`*^9, 
   3.890726239167285*^9, 3.8932960173968077`*^9, 3.893296713469488*^9, 
   3.8939214686592283`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"52b69523-f2ee-4d95-a8de-5e24b141425d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"modified", " ", "Ansatz", " ", "for", " ", "X10"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ZPolar", "=", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["3", 
       SuperscriptBox["q", 
        RowBox[{"35", "/", "24"}]]], "-", 
      FractionBox["575", 
       SuperscriptBox["q", 
        RowBox[{"11", "/", "24"}]]]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.893921485328885*^9, 3.893921497447768*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"2da1ab16-2201-47b4-8419-daa4461144bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"modified", " ", "Ansatz", " ", "for", " ", "X42"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ZPolar", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["6", 
         SuperscriptBox["q", 
          RowBox[{"8", "/", "3"}]]]}], "+", 
       FractionBox["880", 
        SuperscriptBox["q", 
         RowBox[{"5", "/", "3"}]]], "-", 
       FractionBox["60192", 
        SuperscriptBox["q", 
         RowBox[{"2", "/", "3"}]]]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5120", 
         SuperscriptBox["q", 
          RowBox[{"53", "/", "48"}]]]}], "+", 
       FractionBox["668160", 
        SuperscriptBox["q", 
         RowBox[{"5", "/", "48"}]]]}], ",", 
      FractionBox["276864", 
       SuperscriptBox["q", 
        RowBox[{"5", "/", "12"}]]], ",", 
      FractionBox["7680", 
       SuperscriptBox["q", 
        RowBox[{"29", "/", "48"}]]], ",", 
      RowBox[{
       FractionBox["12", 
        SuperscriptBox["q", 
         RowBox[{"5", "/", "3"}]]], "-", 
       FractionBox["2112", 
        SuperscriptBox["q", 
         RowBox[{"2", "/", "3"}]]]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.876914466973117*^9, 3.8769144886904907`*^9}, {
  3.882979464487782*^9, 
  3.882979468118866*^9}},ExpressionUUID->"deec7662-6c66-4be6-aec4-\
d7b0f1129ee9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "number", " ", "of", " ", "polar", " ", "coefficients", " ", "in", " ", 
    "elliptic", " ", 
    RowBox[{"genus", ":"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"npolar", "=", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Ceiling", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"kappa", " ", 
              RowBox[{"r", "^", "3"}]}], "+", 
             RowBox[{"c2", " ", "r"}]}], ")"}], "/", "24"}], "-", 
          RowBox[{"FractionalPart", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mu", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"r", " ", "/", "2"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "0", ",", 
          RowBox[{"r", " ", 
           RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "total", " ", "number", " ", "of", " ", "polar", " ", "coefficients", " ",
      "in", " ", 
     RowBox[{"Ansatz", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"npolart", "=", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Ceiling", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "kappa"}], " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], "+", 
               RowBox[{"mu", "/", "kappa"}]}], ")"}], "^", "2"}], "/", 
            "2"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "kappa"}], "+", "c2"}], ")"}], "/", "24"}]}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "0", ",", 
          RowBox[{"kappa", "/", "2"}]}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<The total number of polar coefficients (including vanishing ones) \
is \>\"", ",", "npolar", ",", "\"\< but we work in a large space with \>\"", 
      ",", "npolart", ",", " ", "\"\< polar coefficients\>\""}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.846220843311717*^9, 3.846220862128422*^9}, {
   3.846221001844215*^9, 3.84622100198964*^9}, {3.846221105447957*^9, 
   3.846221106058689*^9}, {3.846222695642215*^9, 3.846222696892507*^9}, {
   3.846239221503718*^9, 3.846239229610525*^9}, {3.8462392889334*^9, 
   3.846239289103101*^9}, {3.84623936455755*^9, 3.846239396614051*^9}, {
   3.851526826225658*^9, 3.851526851340506*^9}, {3.851528030062627*^9, 
   3.85152813725128*^9}, {3.851528860349596*^9, 3.851528971910351*^9}, {
   3.8515290023258753`*^9, 3.85152905192756*^9}, {3.8515290897641983`*^9, 
   3.851529102912854*^9}, {3.851529269387755*^9, 3.85152931649347*^9}, {
   3.8515296667626667`*^9, 3.851529668371028*^9}, 3.856063594654649*^9, {
   3.856920134938442*^9, 3.856920136973654*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"46f144c8-1a41-4368-8806-a08992a12359"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The total number of polar coefficients (including vanishing \
ones) is \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" but we work in a large space with \"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" polar coefficients\"\>"}],
  SequenceForm[
  "The total number of polar coefficients (including vanishing ones) is ", 2, 
   " but we work in a large space with ", 2, " polar coefficients"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.851529044851327*^9, 3.8515290527844954`*^9}, {
   3.851529090884923*^9, 3.851529103413553*^9}, {3.851529277651456*^9, 
   3.851529317645679*^9}, 3.851529669346964*^9, 3.851687230006878*^9, {
   3.851766264880877*^9, 3.851766291131358*^9}, 3.8517663484041862`*^9, 
   3.851783704270114*^9, 3.856063595144526*^9, 3.856063714159924*^9, 
   3.856063826753892*^9, 3.856065010444326*^9, 3.8560657006434307`*^9, 
   3.8560658071463947`*^9, 3.856066076587295*^9, 3.8560669017684507`*^9, 
   3.8569173366597633`*^9, 3.856925242760468*^9, 3.8580878977497053`*^9, 
   3.8580880441866007`*^9, 3.858088114744882*^9, 3.858089491263299*^9, 
   3.8580897825843573`*^9, 3.85812952959455*^9, 3.858129574260117*^9, 
   3.858129868020878*^9, 3.8581299285863247`*^9, 3.8647094356581497`*^9, 
   3.864709472528438*^9, 3.865298450041212*^9, 3.865298697024907*^9, 
   3.8653005236972322`*^9, {3.865393184690371*^9, 3.865393213344913*^9}, 
   3.8653934003359003`*^9, 3.865394612615294*^9, 3.865394883079207*^9, 
   3.865394962752832*^9, 3.8653951212520313`*^9, 3.865395260287225*^9, 
   3.865395320294664*^9, 3.8653954106612387`*^9, 3.8654089867374973`*^9, 
   3.865415607058769*^9, 3.876633453112414*^9, 3.8766334879647217`*^9, 
   3.876914490403871*^9, 3.8775714201481047`*^9, 3.877572126103484*^9, 
   3.8775722719027653`*^9, 3.878017873360641*^9, 3.8780192485861473`*^9, 
   3.8782035054771633`*^9, 3.8782040827072277`*^9, 3.8782041621731253`*^9, 
   3.878204219573573*^9, 3.882979160046092*^9, 3.890726241963068*^9, 
   3.893296715106244*^9, {3.8939214732697477`*^9, 3.893921499112254*^9}},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"455a4d78-80e7-4942-9e48-d8e2ff7aae63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lmax", "=", 
   RowBox[{"Catch", "[", 
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "count", " ", "monomials", " ", "in", " ", "e4", " ", "and", " ", "e6",
         " ", "with", " ", "total", " ", "weight", " ", "2", "kappa", " ", 
        RowBox[{"r", "^", "3"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"c2", "/", "2"}]}], "-", "2", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"kappa", " ", "r"}], ",", "2"}], "]"}], "-", 
       RowBox[{"2", "l"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ListPowers", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{"#", ",", "4"}], "]"}], ",", 
               RowBox[{"Count", "[", 
                RowBox[{"#", ",", "6"}], "]"}]}], "}"}], "&"}], ",", 
            RowBox[{"IntegerPartitions", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "kappa", " ", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"c2", "/", "2"}]}], "-", "2", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"kappa", " ", "r"}], ",", "2"}], "]"}], "-", 
               RowBox[{"2", "l"}]}], ",", "10000", " ", 
              RowBox[{"(*", " ", 
               RowBox[{"some", " ", "arbitrary", " ", "large", " ", 
                RowBox[{"number", " ", "!"}]}], "*)"}], ",", 
              RowBox[{"{", 
               RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Vars", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], "]"}],
                ",", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"ListPowers", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "Vars", "]"}], ">=", "npolart"}], ",", 
         RowBox[{"Throw", "[", "lmax", "]"}]}], "]"}], " ", ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"lmax", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The following Ansatz with up to \>\"", ",", "lmax", ",", 
    "\"\< derivatives has \>\"", ",", 
    RowBox[{"Length", "[", "Vars", "]"}], ",", "\"\< free parameters.\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ansatz", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"EvenQ", "[", "kappa", "]"}], ",", 
         RowBox[{"DTh", "[", "l", "]"}], ",", 
         RowBox[{"DdTh", "[", "l", "]"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"e4", "^", 
           RowBox[{"ListPowers", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], "]"}]}], 
          RowBox[{"e6", "^", 
           RowBox[{"ListPowers", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], "]"}]}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"ListPowers", "[", 
             RowBox[{"[", 
              RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}], "/", 
    RowBox[{"Eta", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "kappa"}], "+", "c2"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "Ansatz", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.858129748348751*^9, 3.858129790440247*^9}, {
  3.865415753083943*^9, 3.865415763480892*^9}, {3.8654159005660067`*^9, 
  3.86541591476094*^9}, {3.865416173368155*^9, 3.865416173647999*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"f0a1ec61-82d1-4341-a0d4-fc9a99976b92"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The following Ansatz with up to \"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\" derivatives has \"\>", "\[InvisibleSpace]",
    "3", "\[InvisibleSpace]", "\<\" free parameters.\"\>"}],
  SequenceForm[
  "The following Ansatz with up to ", 1, " derivatives has ", 3, 
   " free parameters."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8581298723892183`*^9, 3.8581299302519007`*^9, 3.864709436673102*^9, 
   3.864709473712781*^9, 3.865298450833037*^9, 3.8652986989138727`*^9, 
   3.865300525583818*^9, {3.865393185321495*^9, 3.865393213964054*^9}, 
   3.865393400858822*^9, 3.865394224434198*^9, 3.865394613312379*^9, 
   3.865394670083403*^9, 3.865394762909132*^9, 3.865394884214403*^9, 
   3.865394963407542*^9, 3.865395053275268*^9, 3.865395121844496*^9, 
   3.8653952611173277`*^9, 3.8653953243795633`*^9, 3.865395411374454*^9, 
   3.865408987561689*^9, 3.865415608382469*^9, 3.865415915915152*^9, 
   3.865416177328083*^9, 3.8766334890792637`*^9, 3.876914491466421*^9, 
   3.87691588979633*^9, 3.877571421408245*^9, 3.8775719507547407`*^9, 
   3.877572126979438*^9, 3.8775722730119123`*^9, 3.878017874105399*^9, 
   3.8780192493913116`*^9, {3.8782034998574677`*^9, 3.878203506343465*^9}, 
   3.878204083929379*^9, 3.878204163345524*^9, 3.8782042202372313`*^9, 
   3.8829791623601103`*^9, 3.882979249245158*^9, 3.893296716054616*^9, 
   3.893921501498489*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"54d2d069-e010-4577-8bb8-d9cb5bcd9c0c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["e4", "4"], "+", 
      RowBox[{"e4", " ", 
       SuperscriptBox["e6", "2"]}]}], ")"}], " ", 
    RowBox[{"DdTh", "[", "0", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["e4", "2"], " ", "e6", " ", 
    RowBox[{"DdTh", "[", "1", "]"}]}]}], 
  SuperscriptBox["Eta", "38"]]], "Print",
 CellChangeTimes->{
  3.8581298723892183`*^9, 3.8581299302519007`*^9, 3.864709436673102*^9, 
   3.864709473712781*^9, 3.865298450833037*^9, 3.8652986989138727`*^9, 
   3.865300525583818*^9, {3.865393185321495*^9, 3.865393213964054*^9}, 
   3.865393400858822*^9, 3.865394224434198*^9, 3.865394613312379*^9, 
   3.865394670083403*^9, 3.865394762909132*^9, 3.865394884214403*^9, 
   3.865394963407542*^9, 3.865395053275268*^9, 3.865395121844496*^9, 
   3.8653952611173277`*^9, 3.8653953243795633`*^9, 3.865395411374454*^9, 
   3.865408987561689*^9, 3.865415608382469*^9, 3.865415915915152*^9, 
   3.865416177328083*^9, 3.8766334890792637`*^9, 3.876914491466421*^9, 
   3.87691588979633*^9, 3.877571421408245*^9, 3.8775719507547407`*^9, 
   3.877572126979438*^9, 3.8775722730119123`*^9, 3.878017874105399*^9, 
   3.8780192493913116`*^9, {3.8782034998574677`*^9, 3.878203506343465*^9}, 
   3.878204083929379*^9, 3.878204163345524*^9, 3.8782042202372313`*^9, 
   3.8829791623601103`*^9, 3.882979249245158*^9, 3.893296716054616*^9, 
   3.893921501499797*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"7995a47e-ef10-403f-8eb3-79ce2654dcd8"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "precompute", " ", "table", " ", "of", " ", "theta", " ", "series"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DThTab", "=", 
     RowBox[{"{", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"EvenQ", "[", 
             RowBox[{"kappa", " ", "r"}], "]"}], ",", 
            RowBox[{"Th", "[", 
             RowBox[{"r", ",", "kappa", ",", "k", ",", "q"}], "]"}], ",", 
            RowBox[{"dTh", "[", 
             RowBox[{"r", ",", "kappa", ",", "k", ",", "q"}], "]"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{
           RowBox[{"r", " ", "kappa"}], "-", "1"}]}], "}"}]}], "]"}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wTheta", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "kappa", "]"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"DThTab", ",", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"q", " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Last", "[", "DThTab", "]"}], ",", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"wTheta", "/", "12"}], " ", 
             RowBox[{"E2", "[", "q", "]"}], 
             RowBox[{"Last", "[", "DThTab", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"wTheta", "+=", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "lmax"}], "}"}]}], "]"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"use", " ", "the", " ", "following", " ", "for", "  ", 
      RowBox[{"Zagier", "'"}], "s", " ", "corrected", " ", "iterated", " ", 
      "derivative", " ", "\n", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"DThTab", ",", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"q", " ", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Last", "[", "DThTab", "]"}], ",", "q"}], "]"}]}], 
              "-", 
              RowBox[{
               RowBox[{"wTheta", "/", "12"}], " ", 
               RowBox[{"E2", "[", "q", "]"}], 
               RowBox[{"Last", "[", "DThTab", "]"}]}], "-", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"l", ">", "1"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"l", "+", "wTheta", "-", "2"}], ")"}], "/", 
                  "144"}], " ", 
                 RowBox[{"E4", "[", "q", "]"}], 
                 RowBox[{"DThTab", "[", 
                  RowBox[{"[", 
                   RowBox[{"l", "-", "1"}], "]"}], "]"}]}], ",", "0"}], 
               "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"wTheta", "+=", "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "lmax"}], "}"}]}], "]"}]}], ";"}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.846316206887471*^9, 3.846316417886236*^9}, {
   3.846316482272294*^9, 3.8463165200967693`*^9}, 3.846316574173181*^9, {
   3.84631660705667*^9, 3.846316607257908*^9}, {3.846316656545313*^9, 
   3.846316667230761*^9}, {3.846318757963377*^9, 3.8463187620416193`*^9}, {
   3.851507910979432*^9, 3.851507912108944*^9}, {3.8515281935216312`*^9, 
   3.8515281938685637`*^9}, {3.856063928427499*^9, 3.856063943568802*^9}, {
   3.856064023443734*^9, 3.856064027030818*^9}, {3.85692015117379*^9, 
   3.856920153877347*^9}, {3.865394070635002*^9, 3.86539407088662*^9}, 
   3.8710235373264523`*^9, {3.877571493206429*^9, 3.877571516490409*^9}, {
   3.877571551199479*^9, 3.877571576418696*^9}, {3.8775716241343317`*^9, 
   3.8775716811228247`*^9}, {3.877571719704756*^9, 3.877571752021661*^9}, 
   3.877572086486882*^9, {3.877572468047513*^9, 3.877572475078682*^9}, 
   3.878017909772442*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"fa61e548-90c4-4c76-96a9-d8bf160a9d15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"check", " ", "eta"}], "-", 
      RowBox[{"product", " ", "formula", " ", "for", " ", "mu"}]}], "=", 
     "0"}], ",", " ", 
    RowBox[{"ell", "=", "0"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"q", ">", "0"}], ",", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DThTab", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"kappa", ",", "2"}], "]"}], "==", "0"}], ",", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"kappa", "/", "2"}], ")"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"eta", "[", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"2", "kappa"}], ")"}]}], "]"}], "^", "2"}], "/", 
           RowBox[{"eta", "[", 
            RowBox[{"q", "^", "kappa"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"kappa", "-", "1"}], ")"}], "/", "2"}], ")"}]}], 
          "kappa", " ", 
          RowBox[{
           RowBox[{"eta", "[", 
            RowBox[{"q", "^", "kappa"}], "]"}], "^", "3"}]}]}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.878205245563469*^9, 3.8782052614356403`*^9}, {
  3.87820529272502*^9, 3.878205296580969*^9}, {3.8782629407038*^9, 
  3.878262956326014*^9}, {3.8782630065012703`*^9, 3.878263087347478*^9}},
 CellLabel->
  "In[2342]:=",ExpressionUUID->"2133e87d-f102-4bf8-a586-e24aac0ede14"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.878205261714291*^9, {3.8782052969225187`*^9, 3.8782053073061123`*^9}, {
   3.8782053519813643`*^9, 3.878205386422937*^9}, 3.8782630529690123`*^9, 
   3.8782631025599318`*^9, 3.893296724163005*^9},
 CellLabel->
  "Out[2342]=",ExpressionUUID->"06f08e68-677e-4f63-ba01-dadbb755faaf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "evaluate", " ", "Ansatz", " ", "with", " ", "free", " ", "parameters", 
    " ", 
    RowBox[{"s", "[", 
     RowBox[{"m", ",", "n"}], "]"}], " ", "in", " ", "front", " ", "of", " ", 
    
    RowBox[{"E4", "^", "m"}], " ", 
    RowBox[{"E6", "^", "n"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "Z", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Z", "[", "k_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], "]"}],
                ",", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                "]"}]}], "]"}], 
             RowBox[{
              RowBox[{"E4", "[", "q", "]"}], "^", 
              RowBox[{"ListPowers", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], 
               "]"}]}], 
             RowBox[{
              RowBox[{"E6", "[", "q", "]"}], "^", 
              RowBox[{"ListPowers", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
               "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
           "]"}], 
          RowBox[{"DThTab", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"l", "+", "1"}], ",", 
             RowBox[{"k", "+", "1"}]}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}], ")"}], "/", 
      RowBox[{
       RowBox[{"eta", "[", "q", "]"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "kappa"}], "+", "c2"}], ")"}]}]}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.846316206887471*^9, 3.846316417886236*^9}, {
   3.846316482272294*^9, 3.8463165200967693`*^9}, 3.846316574173181*^9, {
   3.84631660705667*^9, 3.846316607257908*^9}, {3.846316656545313*^9, 
   3.846316667230761*^9}, {3.846318757963377*^9, 3.8463187620416193`*^9}, {
   3.851507910979432*^9, 3.851507912108944*^9}, {3.8515281935216312`*^9, 
   3.8515281938685637`*^9}, {3.856063928427499*^9, 3.856063943568802*^9}, {
   3.856064023443734*^9, 3.856064027030818*^9}, {3.85692015117379*^9, 
   3.856920153877347*^9}, {3.865394070635002*^9, 3.86539407088662*^9}, 
   3.8710235373264523`*^9, {3.877571493206429*^9, 3.877571516490409*^9}, {
   3.877571551199479*^9, 3.877571576418696*^9}, {3.8775716241343317`*^9, 
   3.8775716811228247`*^9}, {3.877571719704756*^9, 3.877571752021661*^9}, 
   3.877572086486882*^9, {3.877572468047513*^9, 3.877572475078682*^9}, {
   3.878017909772442*^9, 3.8780180326798487`*^9}, 3.878018068756639*^9, {
   3.8780184178940697`*^9, 3.878018420607794*^9}, {3.878018461332864*^9, 
   3.878018489446065*^9}, {3.878018573449975*^9, 3.878018575098559*^9}, {
   3.87801926058346*^9, 3.878019261124699*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"e347682b-377e-4dd2-a789-ceb3db582de8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"using", " ", "instead", " ", "Rankin"}], "-", 
     RowBox[{"Cohen", " ", 
      RowBox[{"brackets", "  ", "--"}], " ", "only", " ", "first", " ", 
      "entry", " ", "in", " ", "DThTab", " ", "is", " ", "then", " ", "used", 
      " ", "\[IndentingNewLine]", 
      RowBox[{"qdq", "[", 
       RowBox[{"f_", ",", "n_"}], "]"}]}]}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"n", "==", "0"}], ",", "f", ",", 
      RowBox[{"q", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"qdq", "[", 
          RowBox[{"f", ",", 
           RowBox[{"n", "-", "1"}]}], "]"}], ",", "q"}], "]"}]}]}], "]"}]}], 
   ";", 
   RowBox[{
    RowBox[{"RCBracket", "[", 
     RowBox[{"f1_", ",", "w1_", ",", "f2_", ",", "w2_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "i"}], " ", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "+", "w1", "-", "1"}], ",", 
         RowBox[{"n", "-", "i"}]}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "+", "w2", "-", "1"}], ",", "i"}], "]"}], 
       RowBox[{"qdq", "[", 
        RowBox[{"f1", ",", "i"}], "]"}], 
       RowBox[{"qdq", "[", 
        RowBox[{"f2", ",", 
         RowBox[{"n", "-", "i"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"RCBracket", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], "]"}],
                ",", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                "]"}]}], "]"}], " ", 
             RowBox[{
              RowBox[{"E4", "[", "q", "]"}], "^", 
              RowBox[{"ListPowers", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], 
               "]"}]}], " ", 
             RowBox[{
              RowBox[{"E6", "[", "q", "]"}], "^", 
              RowBox[{"ListPowers", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
               "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
           "]"}], ",", 
          RowBox[{
           RowBox[{"2", "kappa", " ", 
            RowBox[{"r", "^", "3"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"c2", "/", "2"}]}], "-", "2", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"kappa", " ", "r"}], ",", "2"}], "]"}], "-", 
           RowBox[{"2", "l"}]}], ",", 
          RowBox[{"DThTab", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"k", "+", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"1", "/", "2"}], ",", "l"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}], ")"}], "/", 
     RowBox[{
      RowBox[{"eta", "[", "q", "]"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "kappa"}], "+", "c2"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.846316206887471*^9, 3.846316417886236*^9}, {
   3.846316482272294*^9, 3.8463165200967693`*^9}, 3.846316574173181*^9, {
   3.84631660705667*^9, 3.846316607257908*^9}, {3.846316656545313*^9, 
   3.846316667230761*^9}, {3.846318757963377*^9, 3.8463187620416193`*^9}, {
   3.851507910979432*^9, 3.851507912108944*^9}, {3.8515281935216312`*^9, 
   3.8515281938685637`*^9}, {3.856063928427499*^9, 3.856063943568802*^9}, {
   3.856064023443734*^9, 3.856064027030818*^9}, {3.85692015117379*^9, 
   3.856920153877347*^9}, {3.865394070635002*^9, 3.86539407088662*^9}, 
   3.8710235373264523`*^9, {3.877571493206429*^9, 3.877571516490409*^9}, {
   3.877571551199479*^9, 3.877571576418696*^9}, {3.8775716241343317`*^9, 
   3.8775716811228247`*^9}, {3.877571719704756*^9, 3.877571752021661*^9}, 
   3.877572086486882*^9, {3.877572468047513*^9, 3.877572475078682*^9}, {
   3.878017909772442*^9, 3.8780180326798487`*^9}, 3.878018068756639*^9, {
   3.8780184178940697`*^9, 3.878018420607794*^9}, {3.878018461332864*^9, 
   3.878018489446065*^9}, {3.878018573449975*^9, 3.878018780550703*^9}, {
   3.878018847219283*^9, 3.8780188981949997`*^9}, 3.878019023134769*^9, {
   3.878019207087942*^9, 3.878019216504751*^9}, {3.8782631222945213`*^9, 
   3.878263163832674*^9}},ExpressionUUID->"7660e4c6-3597-4597-846b-\
ccedf21ac8dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "construct", " ", "equations", " ", "for", " ", "matching", " ", "Ansatz", 
    " ", "to", " ", "polar", " ", "terms"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "If", " ", "you", " ", "want", " ", "to", " ", "look", " ", "for", " ", 
     "existence", " ", "of", " ", "modular", " ", "constraints"}], ",", " ", 
    RowBox[{
    "set", " ", "the", " ", "coefficient", " ", "of", " ", "ZPolar", " ", 
     "to", " ", "0"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Eq", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"kappa", " ", "+", "c2"}], " ", ")"}], "/", "24"}], "-", 
          RowBox[{"FractionalPart", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"k", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "kappa"}], " ", ")"}]}], "+", 
            RowBox[{"k", " ", "/", "2"}]}], "]"}]}], ")"}]}], " ", 
       RowBox[{"TruncSeries", "[", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Z", "[", "k", "]"}], "-", 
             RowBox[{"ZPolar", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "0", ",", 
             RowBox[{
              RowBox[{"Ord", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], "+", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"IntegerQ", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"kappa", " ", "+", "c2"}], " ", ")"}]}], "/", 
                   "24"}], "+", 
                  RowBox[{
                   RowBox[{"k", "^", "2"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"2", "kappa"}], " ", ")"}]}], "+", 
                  RowBox[{"k", "/", "2"}]}], "]"}], ",", 
                RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "}"}]}], "]"}], 
         ",", 
         RowBox[{
          RowBox[{"Ord", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], "+", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"IntegerQ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"kappa", " ", "+", "c2"}], " ", ")"}]}], "/", "24"}],
               "+", 
              RowBox[{
               RowBox[{"k", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", "kappa"}], " ", ")"}]}], "+", 
              RowBox[{"k", "/", "2"}]}], "]"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{
         RowBox[{"Length", "[", "Ord", "]"}], "-", "1", "+", 
         RowBox[{"0", " ", 
          RowBox[{"kappa", "/", "2"}]}]}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.846165864636545*^9, 3.846165900058402*^9}, {
   3.84616593127349*^9, 3.846165932471025*^9}, {3.846166015855549*^9, 
   3.84616602418196*^9}, {3.8461660576272097`*^9, 3.846166058645833*^9}, 
   3.846166098523444*^9, 3.846172978093272*^9, {3.8461736001373796`*^9, 
   3.846173600522964*^9}, 3.8461740132919703`*^9, {3.846174383609185*^9, 
   3.846174404302074*^9}, {3.846174873628696*^9, 3.846174939723455*^9}, {
   3.846175025600773*^9, 3.846175029832614*^9}, {3.8461752183499317`*^9, 
   3.846175256654119*^9}, {3.846175353972506*^9, 3.8461753570205107`*^9}, {
   3.846175528335256*^9, 3.846175530409833*^9}, {3.846238768587646*^9, 
   3.846238768695895*^9}, {3.846239070059134*^9, 3.8462390708693647`*^9}, 
   3.846266770811657*^9, 3.84626741557304*^9, {3.846314613399233*^9, 
   3.8463146135449553`*^9}, {3.8463147603699923`*^9, 3.846314760698629*^9}, 
   3.8463167422102957`*^9, 3.846317026042839*^9, 3.846318558831833*^9, 
   3.846318893680244*^9, {3.846901298576041*^9, 3.8469013181524878`*^9}, 
   3.8469014059509907`*^9, {3.846901437837451*^9, 3.846901444955948*^9}, {
   3.8469015253565493`*^9, 3.846901529610484*^9}, {3.846901586081718*^9, 
   3.8469015910231533`*^9}, {3.8469016333906603`*^9, 3.846901633472424*^9}, {
   3.8469016671753283`*^9, 3.8469016836580753`*^9}, 3.847950243696959*^9, 
   3.847950438324604*^9, {3.848456038525288*^9, 3.8484560416983633`*^9}, {
   3.848460867247697*^9, 3.848460899247506*^9}, {3.848461671567025*^9, 
   3.848461679319107*^9}, 3.848567204509532*^9, 3.848727188432778*^9, {
   3.851527217430646*^9, 3.8515272981235867`*^9}, {3.851528214823119*^9, 
   3.851528233720442*^9}, {3.8515283098805923`*^9, 3.8515283108256283`*^9}, {
   3.878019053797089*^9, 3.878019054070038*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"9fac08d2-86e8-4c8d-a01a-6c39a354501c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sos", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Eq", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "Eq", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", "Vars", "}"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", "sos", "]"}], "==", "0"}], ",", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<There are no solutions.\>\"", "]"}], ";"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sos", "=", 
     RowBox[{"sos", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "sos", "]"}], "<", 
       RowBox[{"Length", "[", "Vars", "]"}]}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<The generators are not independent, there appears to be \>\"", 
        ",", 
        RowBox[{
         RowBox[{"Length", "[", "Vars", "]"}], "-", 
         RowBox[{"Length", "[", "sos", "]"}]}], ",", 
        "\"\< relations among them.\>\""}], "]"}]}], "\[IndentingNewLine]", 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
    "Print", "[", 
     "\"\<The following combination matches the polar terms: \>\"", "]"}], 
    ";", " ", "\[IndentingNewLine]", 
    RowBox[{"h1funList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", "kappa", "]"}], ",", 
          RowBox[{"DTh", "[", "l", "]"}], ",", 
          RowBox[{"DdTh", "[", "l", "]"}]}], "]"}], 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"ListPowers", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], 
                 "]"}], ",", 
                RowBox[{"ListPowers", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                 "]"}]}], "]"}], 
              RowBox[{"e4", "^", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], 
                "]"}]}], 
              RowBox[{"e6", "^", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"ListPowers", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
            "]"}], "/", 
           RowBox[{"Eta", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "kappa"}], "+", "c2"}], ")"}]}]}], "/.", "sos"}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "h1funList", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
    "Print", "[", 
     "\"\<and predicts the following non-polar coefficients:\>\"", "]"}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"ZPredict", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"kappa", " ", "+", "c2"}], " ", ")"}], "/", "24"}], 
              "-", 
              RowBox[{"FractionalPart", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"k", "^", "2"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "kappa"}], " ", ")"}]}], "+", 
                RowBox[{"k", " ", "/", "2"}]}], "]"}]}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Z", "[", "k", "]"}], "/.", "sos"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"kappa", "/", "2"}]}], "}"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "ZPredict", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.846174391353076*^9, 3.846174395990053*^9}, {
   3.84736719411452*^9, 3.8473671956209993`*^9}, {3.848460908409458*^9, 
   3.848460908748341*^9}, {3.848485821082165*^9, 3.848485829139282*^9}, {
   3.848485935107706*^9, 3.8484859354025097`*^9}, {3.8484876400970697`*^9, 
   3.848487642171064*^9}, {3.851527321390296*^9, 3.851527400561467*^9}, {
   3.851527442084606*^9, 3.851527527783937*^9}, {3.851527559020267*^9, 
   3.851527685621923*^9}, {3.851527808794353*^9, 3.851527848995956*^9}, 
   3.856063620783102*^9, {3.8653943065842037`*^9, 3.865394325354105*^9}, {
   3.8653943785335627`*^9, 3.865394382169277*^9}, {3.878019091643873*^9, 
   3.8780190918302727`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"664b4ca4-9f7e-48a9-a11f-5a8f819f377b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The generators are not independent, there appears to be \"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" relations among them.\"\>"}],
  SequenceForm[
  "The generators are not independent, there appears to be ", 1, 
   " relations among them."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.851527682335617*^9, 3.851527687261832*^9}, 
   3.851527811447649*^9, 3.851527849827319*^9, 3.851687235271988*^9, 
   3.85176629682771*^9, 3.851766353775112*^9, 3.851783723587533*^9, 
   3.8560636086405163`*^9, 3.8560638383301287`*^9, 3.856063946689287*^9, 
   3.856065016816869*^9, 3.856065705895891*^9, 3.8560658102934093`*^9, 
   3.856066079909172*^9, 3.856066906244019*^9, 3.856917343185704*^9, 
   3.856925357900936*^9, 3.85808962480371*^9, 3.8580897367385817`*^9, 
   3.858089806158408*^9, 3.858129600206666*^9, 3.858129935043313*^9, 
   3.864709440247697*^9, 3.864709476081318*^9, 3.8652984542602*^9, 
   3.865298703047669*^9, 3.865300530208605*^9, 3.8653932172262487`*^9, 
   3.865393404331818*^9, 3.865394231062435*^9, 3.8653943264296293`*^9, 
   3.865394382637505*^9, 3.8653946160441723`*^9, 3.865394673598415*^9, 
   3.865394765315104*^9, 3.8653948881080093`*^9, 3.865394966544229*^9, 
   3.865395056776762*^9, 3.865395124150908*^9, 3.8653952634304943`*^9, 
   3.865395327054368*^9, 3.8653954175046043`*^9, 3.865408989998122*^9, 
   3.865415625599827*^9, 3.8654156660218363`*^9, 3.8766334970607224`*^9, 
   3.876914495429741*^9, 3.876915899699654*^9, 3.877571433433653*^9, {
   3.877571942800867*^9, 3.877571954074765*^9}, 3.877572131620973*^9, 
   3.87757227631542*^9, 3.87757247765359*^9, 3.878019055551491*^9, 
   3.878019092475678*^9, {3.878019269198386*^9, 3.878019288724102*^9}, {
   3.882979180179138*^9, 3.88297919732731*^9}, 3.882979267109869*^9, 
   3.893921510157789*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"00c32920-d77b-4d79-9a18-a281edfa8c82"],

Cell[BoxData["\<\"The following combination matches the polar terms: \"\>"], \
"Print",
 CellChangeTimes->{{3.851527682335617*^9, 3.851527687261832*^9}, 
   3.851527811447649*^9, 3.851527849827319*^9, 3.851687235271988*^9, 
   3.85176629682771*^9, 3.851766353775112*^9, 3.851783723587533*^9, 
   3.8560636086405163`*^9, 3.8560638383301287`*^9, 3.856063946689287*^9, 
   3.856065016816869*^9, 3.856065705895891*^9, 3.8560658102934093`*^9, 
   3.856066079909172*^9, 3.856066906244019*^9, 3.856917343185704*^9, 
   3.856925357900936*^9, 3.85808962480371*^9, 3.8580897367385817`*^9, 
   3.858089806158408*^9, 3.858129600206666*^9, 3.858129935043313*^9, 
   3.864709440247697*^9, 3.864709476081318*^9, 3.8652984542602*^9, 
   3.865298703047669*^9, 3.865300530208605*^9, 3.8653932172262487`*^9, 
   3.865393404331818*^9, 3.865394231062435*^9, 3.8653943264296293`*^9, 
   3.865394382637505*^9, 3.8653946160441723`*^9, 3.865394673598415*^9, 
   3.865394765315104*^9, 3.8653948881080093`*^9, 3.865394966544229*^9, 
   3.865395056776762*^9, 3.865395124150908*^9, 3.8653952634304943`*^9, 
   3.865395327054368*^9, 3.8653954175046043`*^9, 3.865408989998122*^9, 
   3.865415625599827*^9, 3.8654156660218363`*^9, 3.8766334970607224`*^9, 
   3.876914495429741*^9, 3.876915899699654*^9, 3.877571433433653*^9, {
   3.877571942800867*^9, 3.877571954074765*^9}, 3.877572131620973*^9, 
   3.87757227631542*^9, 3.87757247765359*^9, 3.878019055551491*^9, 
   3.878019092475678*^9, {3.878019269198386*^9, 3.878019288724102*^9}, {
   3.882979180179138*^9, 3.88297919732731*^9}, 3.882979267109869*^9, 
   3.893921510158844*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"d89dca02-d640-4724-b74d-3f4c872fcbe6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"203", " ", 
        SuperscriptBox["e4", "4"]}], "+", 
       RowBox[{"445", " ", "e4", " ", 
        SuperscriptBox["e6", "2"]}]}], ")"}], " ", 
     RowBox[{"DdTh", "[", "0", "]"}]}], 
    RowBox[{"216", " ", 
     SuperscriptBox["Eta", "38"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["e4", "2"], " ", "e6", " ", 
     RowBox[{"DdTh", "[", "1", "]"}], " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], 
    SuperscriptBox["Eta", "38"]]}], "}"}]], "Print",
 CellChangeTimes->{{3.851527682335617*^9, 3.851527687261832*^9}, 
   3.851527811447649*^9, 3.851527849827319*^9, 3.851687235271988*^9, 
   3.85176629682771*^9, 3.851766353775112*^9, 3.851783723587533*^9, 
   3.8560636086405163`*^9, 3.8560638383301287`*^9, 3.856063946689287*^9, 
   3.856065016816869*^9, 3.856065705895891*^9, 3.8560658102934093`*^9, 
   3.856066079909172*^9, 3.856066906244019*^9, 3.856917343185704*^9, 
   3.856925357900936*^9, 3.85808962480371*^9, 3.8580897367385817`*^9, 
   3.858089806158408*^9, 3.858129600206666*^9, 3.858129935043313*^9, 
   3.864709440247697*^9, 3.864709476081318*^9, 3.8652984542602*^9, 
   3.865298703047669*^9, 3.865300530208605*^9, 3.8653932172262487`*^9, 
   3.865393404331818*^9, 3.865394231062435*^9, 3.8653943264296293`*^9, 
   3.865394382637505*^9, 3.8653946160441723`*^9, 3.865394673598415*^9, 
   3.865394765315104*^9, 3.8653948881080093`*^9, 3.865394966544229*^9, 
   3.865395056776762*^9, 3.865395124150908*^9, 3.8653952634304943`*^9, 
   3.865395327054368*^9, 3.8653954175046043`*^9, 3.865408989998122*^9, 
   3.865415625599827*^9, 3.8654156660218363`*^9, 3.8766334970607224`*^9, 
   3.876914495429741*^9, 3.876915899699654*^9, 3.877571433433653*^9, {
   3.877571942800867*^9, 3.877571954074765*^9}, 3.877572131620973*^9, 
   3.87757227631542*^9, 3.87757247765359*^9, 3.878019055551491*^9, 
   3.878019092475678*^9, {3.878019269198386*^9, 3.878019288724102*^9}, {
   3.882979180179138*^9, 3.88297919732731*^9}, 3.882979267109869*^9, 
   3.893921510160242*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"c714f66b-244b-4b7d-97bf-6f6d488e3ff7"],

Cell[BoxData["\<\"and predicts the following non-polar coefficients:\"\>"], \
"Print",
 CellChangeTimes->{{3.851527682335617*^9, 3.851527687261832*^9}, 
   3.851527811447649*^9, 3.851527849827319*^9, 3.851687235271988*^9, 
   3.85176629682771*^9, 3.851766353775112*^9, 3.851783723587533*^9, 
   3.8560636086405163`*^9, 3.8560638383301287`*^9, 3.856063946689287*^9, 
   3.856065016816869*^9, 3.856065705895891*^9, 3.8560658102934093`*^9, 
   3.856066079909172*^9, 3.856066906244019*^9, 3.856917343185704*^9, 
   3.856925357900936*^9, 3.85808962480371*^9, 3.8580897367385817`*^9, 
   3.858089806158408*^9, 3.858129600206666*^9, 3.858129935043313*^9, 
   3.864709440247697*^9, 3.864709476081318*^9, 3.8652984542602*^9, 
   3.865298703047669*^9, 3.865300530208605*^9, 3.8653932172262487`*^9, 
   3.865393404331818*^9, 3.865394231062435*^9, 3.8653943264296293`*^9, 
   3.865394382637505*^9, 3.8653946160441723`*^9, 3.865394673598415*^9, 
   3.865394765315104*^9, 3.8653948881080093`*^9, 3.865394966544229*^9, 
   3.865395056776762*^9, 3.865395124150908*^9, 3.8653952634304943`*^9, 
   3.865395327054368*^9, 3.8653954175046043`*^9, 3.865408989998122*^9, 
   3.865415625599827*^9, 3.8654156660218363`*^9, 3.8766334970607224`*^9, 
   3.876914495429741*^9, 3.876915899699654*^9, 3.877571433433653*^9, {
   3.877571942800867*^9, 3.877571954074765*^9}, 3.877572131620973*^9, 
   3.87757227631542*^9, 3.87757247765359*^9, 3.878019055551491*^9, 
   3.878019092475678*^9, {3.878019269198386*^9, 3.878019288724102*^9}, {
   3.882979180179138*^9, 3.88297919732731*^9}, 3.882979267109869*^9, 
   3.8939215101611156`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"a4321083-5526-4667-b611-83fd032f9972"],

Cell[BoxData[
 RowBox[{"{", 
  InterpretationBox[
   RowBox[{"3", "-", 
    RowBox[{"575", " ", "q"}], "+", 
    RowBox[{"271955", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"206406410", " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"21593817025", " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"1054724115956", " ", 
     SuperscriptBox["q", "5"]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "6"],
     SeriesData[$CellContext`q, 0, {}, 0, 144, 24],
     Editable->False]}],
   SeriesData[$CellContext`q, 0, CompressedData["
1:eJxTTMoPSqtkYGAoZgESPpnFJZ6MQIYxmDQYFCTIYbqm5qaDwjEQkg1IGpkb
WpoOJkdxghxlYGYCRIYD7RZkkhvkLkNTS2MLQ3MDo8EUYrxA0tDA1MTcyMQQ
6EBTMwDOpUXJ
    "], 0, 144, 24],
   Editable->False], "}"}]], "Print",
 CellChangeTimes->{{3.851527682335617*^9, 3.851527687261832*^9}, 
   3.851527811447649*^9, 3.851527849827319*^9, 3.851687235271988*^9, 
   3.85176629682771*^9, 3.851766353775112*^9, 3.851783723587533*^9, 
   3.8560636086405163`*^9, 3.8560638383301287`*^9, 3.856063946689287*^9, 
   3.856065016816869*^9, 3.856065705895891*^9, 3.8560658102934093`*^9, 
   3.856066079909172*^9, 3.856066906244019*^9, 3.856917343185704*^9, 
   3.856925357900936*^9, 3.85808962480371*^9, 3.8580897367385817`*^9, 
   3.858089806158408*^9, 3.858129600206666*^9, 3.858129935043313*^9, 
   3.864709440247697*^9, 3.864709476081318*^9, 3.8652984542602*^9, 
   3.865298703047669*^9, 3.865300530208605*^9, 3.8653932172262487`*^9, 
   3.865393404331818*^9, 3.865394231062435*^9, 3.8653943264296293`*^9, 
   3.865394382637505*^9, 3.8653946160441723`*^9, 3.865394673598415*^9, 
   3.865394765315104*^9, 3.8653948881080093`*^9, 3.865394966544229*^9, 
   3.865395056776762*^9, 3.865395124150908*^9, 3.8653952634304943`*^9, 
   3.865395327054368*^9, 3.8653954175046043`*^9, 3.865408989998122*^9, 
   3.865415625599827*^9, 3.8654156660218363`*^9, 3.8766334970607224`*^9, 
   3.876914495429741*^9, 3.876915899699654*^9, 3.877571433433653*^9, {
   3.877571942800867*^9, 3.877571954074765*^9}, 3.877572131620973*^9, 
   3.87757227631542*^9, 3.87757247765359*^9, 3.878019055551491*^9, 
   3.878019092475678*^9, {3.878019269198386*^9, 3.878019288724102*^9}, {
   3.882979180179138*^9, 3.88297919732731*^9}, 3.882979267109869*^9, 
   3.893921510162043*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"826dacbb-f98c-4e6f-9174-8a6dd50b9c4a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recorded", " ", "answer"}], " ", "*)"}], "\[IndentingNewLine]", 
  "h1fun"}]], "Input",
 CellChangeTimes->{{3.877571996864057*^9, 3.877571997833989*^9}, {
  3.877572435961205*^9, 3.877572441410202*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"62420a03-87c8-42d6-9864-8af2cc745b55"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"203", " ", 
    SuperscriptBox["e4", "4"]}], "+", 
   RowBox[{"445", " ", "e4", " ", 
    SuperscriptBox["e6", "2"]}]}], 
  RowBox[{"216", " ", 
   SuperscriptBox["Eta", "35"]}]]], "Output",
 CellChangeTimes->{3.877571998254795*^9, 3.8775721400306177`*^9, 
  3.8775722785443487`*^9, 3.8775724788467207`*^9, 3.882979271535336*^9, 
  3.8939215131352463`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"19fb2a2f-5981-44c4-94e3-977e42705774"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plus", "@@", "h1funList"}], "/.", 
  RowBox[{
   RowBox[{"s", "[", "x___", "]"}], ":>", "0"}]}]], "Input",
 CellChangeTimes->{{3.865394786469836*^9, 3.865394791304438*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"209721d3-398d-48c6-982c-4c288d867e83"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"203", " ", 
      SuperscriptBox["e4", "4"]}], "+", 
     RowBox[{"445", " ", "e4", " ", 
      SuperscriptBox["e6", "2"]}]}], ")"}], " ", 
   RowBox[{"DdTh", "[", "0", "]"}]}], 
  RowBox[{"216", " ", 
   SuperscriptBox["Eta", "38"]}]]], "Output",
 CellChangeTimes->{3.8653954313970757`*^9, 3.86540899430372*^9, 
  3.876633518231289*^9, 3.8769145691346416`*^9, 3.8769156806921997`*^9, 
  3.87757143779381*^9, 3.877572162913115*^9, 3.8775722812477913`*^9, 
  3.877572424418363*^9, 3.877572482735955*^9, 3.878019153150404*^9, 
  3.882979311617668*^9, 3.893921515201153*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"b2b72989-be97-4be9-8f44-82c2d90225c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compare", " ", "to", " ", "recorded", " ", "the", " ", "rank", " ", "1", 
    " ", "result"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Plus", "@@", "h1funList"}], ")"}], "-", "h1fun"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"h11", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Z", "[", "k", "]"}], "/.", "sos"}], "]"}], "-", 
        RowBox[{"h1", "[", 
         RowBox[{"[", 
          RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"kappa", "-", "1"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.851489217868*^9, 3.851489347949051*^9}, {
   3.851489882145225*^9, 3.85148988418462*^9}, 3.85149344936178*^9, {
   3.851507883113352*^9, 3.8515078927182407`*^9}, {3.8515278635571613`*^9, 
   3.851527891631956*^9}, {3.8517664027152987`*^9, 3.851766416435667*^9}, 
   3.8560639568662443`*^9, {3.8560641439762*^9, 3.856064145936092*^9}, {
   3.856066934741028*^9, 3.856066978484057*^9}, {3.856067049219837*^9, 
   3.856067049780772*^9}, 3.8647095471808243`*^9, 3.865298468596683*^9, {
   3.865394468499946*^9, 3.86539446879788*^9}, 3.8653951859846497`*^9, {
   3.8780191421253138`*^9, 3.878019170310597*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"154e70e8-f19b-4718-9e55-960fafb399f4"],

Cell[BoxData[
 FractionBox[
  RowBox[{"e4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "203"}], " ", 
      SuperscriptBox["e4", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["Eta", "3"], "-", 
        RowBox[{"DdTh", "[", "0", "]"}]}], ")"}]}], "+", 
     RowBox[{"445", " ", 
      SuperscriptBox["e6", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["Eta", "3"]}], "+", 
        RowBox[{"DdTh", "[", "0", "]"}]}], ")"}]}], "+", 
     RowBox[{"216", " ", "e4", " ", "e6", " ", 
      RowBox[{"DdTh", "[", "1", "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}]}], 
  RowBox[{"216", " ", 
   SuperscriptBox["Eta", "38"]}]]], "Output",
 CellChangeTimes->{
  3.8560639600049047`*^9, 3.8560639988117647`*^9, 3.856064032670672*^9, 
   3.856064148524276*^9, 3.8560650180979633`*^9, 3.856065708370961*^9, 
   3.856065811460491*^9, 3.856066081082436*^9, {3.8560669396224203`*^9, 
   3.856066978885684*^9}, {3.8560670312802563`*^9, 3.856067050389393*^9}, 
   3.856917353357355*^9, 3.856925363457226*^9, 3.858089675522273*^9, 
   3.858089723657311*^9, 3.858089811563645*^9, 3.858129601929607*^9, 
   3.858129937058082*^9, 3.8647094436658907`*^9, 3.8647094785478573`*^9, 
   3.864709548093647*^9, {3.865298465639308*^9, 3.865298469089795*^9}, 
   3.8652987629460373`*^9, 3.865394469497842*^9, 3.865395186432287*^9, 
   3.865395437002289*^9, 3.8654089980903873`*^9, 3.8766335221721*^9, {
   3.878019142940538*^9, 3.878019170772005*^9}, 3.882979341833736*^9, 
   3.893921517256154*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"f673ffc4-526b-4b3b-91c6-8b1ba9a783c9"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.8560639600049047`*^9, 3.8560639988117647`*^9, 3.856064032670672*^9, 
   3.856064148524276*^9, 3.8560650180979633`*^9, 3.856065708370961*^9, 
   3.856065811460491*^9, 3.856066081082436*^9, {3.8560669396224203`*^9, 
   3.856066978885684*^9}, {3.8560670312802563`*^9, 3.856067050389393*^9}, 
   3.856917353357355*^9, 3.856925363457226*^9, 3.858089675522273*^9, 
   3.858089723657311*^9, 3.858089811563645*^9, 3.858129601929607*^9, 
   3.858129937058082*^9, 3.8647094436658907`*^9, 3.8647094785478573`*^9, 
   3.864709548093647*^9, {3.865298465639308*^9, 3.865298469089795*^9}, 
   3.8652987629460373`*^9, 3.865394469497842*^9, 3.865395186432287*^9, 
   3.865395437002289*^9, 3.8654089980903873`*^9, 3.8766335221721*^9, {
   3.878019142940538*^9, 3.878019170772005*^9}, 3.882979341833736*^9, 
   3.893921517259766*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"adf8fbae-f939-435f-b03f-9396e7a86a1b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"in", " ", "absence", " ", "of", " ", "solutions"}], ",", " ", 
    RowBox[{
    "redo", " ", "with", " ", "unspecified", " ", "DT", " ", "coefficients"}],
     ",", " ", 
    RowBox[{
    "and", " ", "look", " ", "for", " ", "constraint", " ", "on", " ", 
     "polar", " ", 
     RowBox[{"coeffs", " ", "--"}], " ", "ignore"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ZPolarGen", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"L", "-", 
                 RowBox[{"2", "n"}], "-", 
                 RowBox[{"r", " ", "mu"}]}], ")"}], ">", "0"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"n", "+", 
                  RowBox[{"r", " ", "mu"}], "+", "L", "+", "1"}], ")"}]}], 
               RowBox[{"(", 
                RowBox[{"L", "-", "n", "-", " ", 
                 RowBox[{"r", " ", "mu"}]}], ")"}], 
               RowBox[{"DT", "[", 
                RowBox[{"mu", ",", "n"}], "]"}], 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"kappa", " ", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                    RowBox[{"c2", " ", "r"}]}], ")"}]}], "/", "24"}], "+", 
                  "n", "+", 
                  RowBox[{
                   RowBox[{"mu", "^", "2"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"r", " ", "/", "2"}]}]}], ")"}]}]}], ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"-", 
               RowBox[{"DTTab", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"mu", "+", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"kappa", " ", 
                   RowBox[{"r", "^", "3"}]}], "+", 
                  RowBox[{"c2", " ", "r"}]}], ")"}], "/", "24"}], "-", 
               RowBox[{
                RowBox[{"mu", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "-", 
               RowBox[{"mu", " ", 
                RowBox[{"r", " ", "/", "2"}]}]}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"IntegerQ", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"kappa", " ", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                    RowBox[{"c2", " ", "r"}]}], ")"}]}], "/", "24"}], "+", 
                RowBox[{
                 RowBox[{"mu", "^", "2"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"r", " ", "/", "2"}]}]}], "]"}], ",", 
              RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "0", ",", 
          RowBox[{"r", " ", 
           RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kappa", " ", "+", "c2"}], " ", ")"}], "/", "24"}], "-", 
           
           RowBox[{"FractionalPart", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "^", "2"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", "kappa"}], " ", ")"}]}], "+", 
             RowBox[{"k", " ", "/", "2"}]}], "]"}]}], ")"}]}], " ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Z", "[", 
             RowBox[{"k", ",", "q"}], "]"}], "-", 
            RowBox[{"ZPolarGen", "[", 
             RowBox[{"[", 
              RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"IntegerQ", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"kappa", " ", "+", "c2"}], " ", ")"}]}], "/", 
                 "24"}], "+", 
                RowBox[{
                 RowBox[{"k", "^", "2"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "kappa"}], " ", ")"}]}], "+", 
                RowBox[{"k", "/", "2"}]}], "]"}], ",", 
              RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}]}], "]"}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"kappa", "/", "2"}]}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.876633910917768*^9, 3.876633913367806*^9}, {
   3.8766339602275753`*^9, 3.8766339688575163`*^9}, {3.876634008505968*^9, 
   3.87663400907685*^9}, 3.876634041507658*^9, 
   3.882979029791225*^9},ExpressionUUID->"8f62d0dc-e62f-4e59-908d-\
d1d208296415"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ConsDT", "=", 
  RowBox[{"Eliminate", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Eq", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "3"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Eq", "]"}]}], "}"}]}], "]"}], ",", "Vars"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.846413607526573*^9, 3.8464136174103317`*^9}, {
  3.846413805588871*^9, 3.846413806319242*^9}, {3.846414788178281*^9, 
  3.846414790183947*^9}, {3.846519232783037*^9, 3.84651923842336*^9}, {
  3.846519495753742*^9, 3.84651949626297*^9}, {3.846778960833035*^9, 
  3.84677897062324*^9}, {3.846901762552683*^9, 3.846901810327984*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"0e9e04f4-f356-4897-be5e-400d9cfe1f66"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DT", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "\[Equal]", "0"}], "&&", 
  RowBox[{
   RowBox[{"DT", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "\[Equal]", "0"}], "&&", 
  RowBox[{
   RowBox[{"DT", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "\[Equal]", "0"}], "&&", 
  RowBox[{
   RowBox[{"DT", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{
  3.846413617785019*^9, 3.846413806886458*^9, 3.846414792995851*^9, 
   3.846415113458231*^9, 3.8464162493963737`*^9, 3.846416666596343*^9, 
   3.846416800146469*^9, {3.846519222397427*^9, 3.8465192391889763`*^9}, 
   3.846519556938089*^9, 3.846778893867093*^9, 3.846779599983849*^9, 
   3.846779691874104*^9, 3.846901920898934*^9, 3.8479504749548693`*^9, 
   3.876633977537798*^9, 3.876634010464735*^9, 3.876634053414545*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"4745910c-7f41-41b7-8191-0565f6c8746c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sos", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Eq", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "Eq", "]"}]}], "}"}]}], "]"}], ",", "Vars"}],
      "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ZPredictGen", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"kappa", " ", "+", "c2"}], " ", ")"}], "/", "24"}], "-", 
           
           RowBox[{"FractionalPart", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "^", "2"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", "kappa"}], " ", ")"}]}], "+", 
             RowBox[{"k", " ", "/", "2"}]}], "]"}]}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Z", "[", 
           RowBox[{"k", ",", "q"}], "]"}], "/.", "sos"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{"kappa", "/", "2"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8473856378999243`*^9, 3.847385658089127*^9}, 
   3.85152794159031*^9},
 CellLabel->
  "In[203]:=",ExpressionUUID->"77646a6c-7d35-42d6-abba-3d2de58b0150"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Construct the polar part of generating series of rank 2 DT invariants\
\>", "Section",
 CellChangeTimes->{{3.8461655233121023`*^9, 3.846165529874572*^9}, {
   3.846325673437387*^9, 3.846325673530067*^9}, {3.846325711887072*^9, 
   3.846325711975264*^9}, 3.846902175710864*^9, {3.846902245876189*^9, 
   3.84690225167598*^9}, {3.851491050091824*^9, 3.851491054252893*^9}, {
   3.851528582279464*^9, 
   3.851528616285613*^9}},ExpressionUUID->"b404663d-0457-4ec4-bfb8-\
040488166e79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", "2"}], ";", 
  RowBox[{"L", "=", 
   RowBox[{
    RowBox[{"kappa", " ", 
     RowBox[{
      RowBox[{"r", "^", "3"}], "/", "6"}]}], "+", 
    RowBox[{"c2", " ", 
     RowBox[{"r", "/", "12"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8569202138374243`*^9, 3.856920215587641*^9}, 
   3.876633748942474*^9},
 CellLabel->
  "In[4896]:=",ExpressionUUID->"b1f35a07-4085-4e3b-a049-31285b9acdc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "restore", " ", "leading", " ", "powers", " ", "of", " ", "q", " ", "in", 
    " ", "vector", " ", "valued", " ", "generating", " ", "series"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"h1", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"h1int", "[", 
        RowBox[{"[", 
         RowBox[{"mu", "+", "1"}], "]"}], "]"}], " ", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"kappa", "+", "c2"}], " ", ")"}]}], "/", "24"}], "+", 
          RowBox[{"FractionalPart", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mu", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "kappa"}], " ", ")"}]}], "+", 
            RowBox[{"mu", "  ", "/", "2"}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "0", ",", 
        RowBox[{
         RowBox[{"Length", "[", "h1int", "]"}], "-", "1"}]}], "}"}]}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8932961851746817`*^9, 3.893296189517611*^9}},
 CellLabel->
  "In[4897]:=",ExpressionUUID->"13e28cb1-7a41-45ce-b5fa-0fe5967930ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compute", " ", "image", " ", "under", " ", "of", " ", "generating", " ", 
    "series", " ", "of", " ", "Class", " ", "number", " ", "under", " ", 
    "Hecke_kappa", " ", "ASSUMING", " ", "kappa", " ", "is", " ", "prime"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"HeckeClassFprime", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", ">", "0"}], ",", 
        RowBox[{"q", "<", "1"}]}], "}"}], ",", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"kappa", " ", 
            RowBox[{"DivisorSum", "[", 
             RowBox[{"kappa", ",", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"IntegerQ", "[", 
                  RowBox[{"mu", " ", 
                   RowBox[{"#", "/", "kappa"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"1", "/", 
                   RowBox[{"#", "^", "2"}]}], " ", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", "Pi", " ", 
                    RowBox[{"mu", "^", "2"}], " ", "b", " ", 
                    RowBox[{
                    RowBox[{"#", "/", "2"}], "/", 
                    RowBox[{"kappa", "^", "2"}]}]}], "]"}], 
                    RowBox[{"ClassFt", "[", 
                    RowBox[{"kappa", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"mu", " ", 
                    RowBox[{"#", "/", "kappa"}]}], ",", "2"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"kappa", "/", 
                    RowBox[{"#", "^", "2"}]}], " ", "tau"}], "+", 
                    RowBox[{"b", "/", "#"}]}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"b", ",", "0", ",", 
                    RowBox[{"#", "-", "1"}]}], "}"}]}], "]"}]}], ",", "0"}], 
                "]"}], "&"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"mu", ",", "0", ",", 
             RowBox[{
              RowBox[{"2", "kappa"}], "-", "1"}]}], "}"}]}], "]"}], "/.", 
         RowBox[{"tau", "\[Rule]", 
          RowBox[{
           RowBox[{"Log", "[", "q", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "Pi", " ", "I"}], ")"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.85151431795713*^9, 3.851514349584547*^9}, {
  3.851514391228321*^9, 3.85151439702923*^9}, {3.851514431023396*^9, 
  3.8515144567236643`*^9}, {3.851515161558782*^9, 3.85151516244838*^9}, {
  3.851528543683196*^9, 3.8515285661679287`*^9}, {3.851766527689282*^9, 
  3.851766532602002*^9}, {3.851766592354369*^9, 3.851766592842152*^9}, {
  3.856067103803595*^9, 3.856067104402809*^9}},
 CellLabel->
  "In[4898]:=",ExpressionUUID->"96205da0-a53d-45ef-917a-a030614f984d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], "+", 
     FractionBox["q", "2"], "+", 
     SuperscriptBox["q", "2"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "3"]}], "3"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["q", "9"]}], "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "11"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "12"],
      SeriesData[CoulombHiggs`q, 0, {}, 0, 12, 1],
      Editable->False]}],
    SeriesData[CoulombHiggs`q, 0, {
      Rational[-1, 12], 
      Rational[1, 2], 1, 
      Rational[4, 3], 
      Rational[3, 2], 2, 2, 2, 3, 
      Rational[5, 2], 2, 4}, 0, 12, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SuperscriptBox["q", 
       RowBox[{"3", "/", "4"}]], "3"], "+", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "4"}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "4"}]], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"15", "/", "4"}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "4"}]], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "4"}]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"27", "/", "4"}]]}], "3"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"31", "/", "4"}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "4"}]]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", 
       RowBox[{"39", "/", "4"}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"43", "/", "4"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], 
       RowBox[{"45", "/", "4"}]],
      SeriesData[CoulombHiggs`q, 0, {}, 3, 45, 4],
      Editable->False]}],
    SeriesData[CoulombHiggs`q, 0, {
      Rational[1, 3], 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0,
       3, 0, 0, 0, 
      Rational[4, 3], 0, 0, 0, 3, 0, 0, 0, 2, 0, 0, 0, 4, 0, 0, 0, 1}, 3, 45, 
     4],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.851514366033887*^9, {3.8515143983295107`*^9, 3.851514459108444*^9}, {
   3.851515157215637*^9, 3.8515151645569487`*^9}, 3.8515285698647947`*^9, 
   3.851564184151211*^9, 3.8516872952545223`*^9, 3.851766523045994*^9, 
   3.851766595286903*^9, 3.851783774756048*^9, 3.856067211915925*^9, 
   3.856067883028748*^9, 3.856925386605825*^9, 3.8581296155342817`*^9, 
   3.858129649226737*^9, 3.85812994654945*^9, 3.876633552562241*^9, {
   3.878019357745309*^9, 3.878019369259233*^9}, 3.8829794966320543`*^9, 
   3.882979536344244*^9, 3.890726255506166*^9, 3.890818762173184*^9, 
   3.8908191614503937`*^9, 3.8908193374394484`*^9, 3.89081959771247*^9, 
   3.890820311463683*^9, {3.890820386692505*^9, 3.890820413646729*^9}, 
   3.89082046922099*^9, 3.893296032255563*^9, 3.893296765537472*^9, 
   3.8932977781530952`*^9, 3.893298067005353*^9, {3.893317188752747*^9, 
   3.8933172136110477`*^9}, {3.893748904655795*^9, 3.8937489304325447`*^9}, 
   3.893755924946097*^9, 3.893755998414192*^9, 3.893918295471065*^9, 
   3.893921060394827*^9, 3.893921527431745*^9, 3.8986697955311203`*^9, 
   3.898670359135086*^9, 3.8986829745711737`*^9},
 CellLabel->
  "Out[4898]=",ExpressionUUID->"2505aeb0-b604-45db-8e81-628021839497"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Which", "[", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"prescription", " ", "in", " ", "B", ".16"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kappa", "==", "1"}], ",", 
    RowBox[{"HeckeClassF", "=", "HeckeClassFprime"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PrimeQ", "[", "kappa", "]"}], ",", 
    RowBox[{"HeckeClassF", "=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "HeckeClassFprime"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"kappa", "==", "4"}], ",", 
    RowBox[{"HeckeClassF", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "HeckeClassFprime"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "8"}], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"mu", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{"mu", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"mu", "+", "4"}], ",", 
                 RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}]}], 
           ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mu", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "kappa"}], "-", "1"}]}], "}"}]}], "]"}]}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"kappa", "==", "8"}], ",", "\[IndentingNewLine]", 
    RowBox[{"HeckeClassF", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "HeckeClassFprime"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "6"}], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"mu", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{"mu", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"mu", "+", "8"}], ",", 
                 RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}]}], 
           ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mu", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "kappa"}], "-", "1"}]}], "}"}]}], "]"}]}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"kappa", "\[Equal]", "9"}], ",", "\[IndentingNewLine]", 
    RowBox[{"HeckeClassF", "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "HeckeClassFprime"}], "-", 
      RowBox[{
       RowBox[{"1", "/", "10"}], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"mu", ",", "3"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{"mu", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"mu", "+", "6"}], ",", 
                 RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}], 
            "+", 
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"mu", "+", "12"}], ",", 
                 RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}]}], 
           ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mu", ",", "0", ",", 
           RowBox[{
            RowBox[{"2", "kappa"}], "-", "1"}]}], "}"}]}], "]"}]}]}]}], ",", 
    " ", "\[IndentingNewLine]", 
    RowBox[{"kappa", "\[Equal]", "16"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "HeckeClassFprime"}], "-", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "6"}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"mu", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{"mu", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"mu", "+", "16"}], ",", 
                 RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"mu", "+", "12"}], ",", 
                 RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}]}], 
           ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "60"}], " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"mu", ",", "4"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{"mu", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"mu", "+", "8"}], ",", 
                 RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}], 
            "+", 
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"mu", "+", "16"}], ",", 
                 RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}], 
            "\[IndentingNewLine]", "+", 
            RowBox[{"HeckeClassFprime", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"mu", "+", "24"}], ",", 
                 RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}]}], 
           ",", "0"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "0", ",", 
         RowBox[{
          RowBox[{"2", "kappa"}], "-", "1"}]}], "}"}]}], "]"}]}], ",", " ", 
    "\[IndentingNewLine]", "True", ",", 
    RowBox[{
    "Print", "[", 
     "\"\<I don't know to evaluate the modified Hecke operator !\>\"", 
     "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.851766577114184*^9, 3.851766843753886*^9}, {
  3.851766880979001*^9, 3.851766882851555*^9}, {3.85176692129672*^9, 
  3.8517669250666103`*^9}, {3.8517669608676987`*^9, 3.851767047001903*^9}, {
  3.851783138092044*^9, 3.8517834925611897`*^9}, {3.85692542336335*^9, 
  3.856925444269204*^9}, {3.858129681971304*^9, 3.858129694993246*^9}, {
  3.893922190700576*^9, 3.893922202657312*^9}},
 CellLabel->
  "In[4899]:=",ExpressionUUID->"c8b4769b-6d68-40a9-80c9-d8c77b2ecc52"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "naive", " ", "polar", " ", "terms", " ", "of", " ", "generating", " ", 
    "series", " ", "of", " ", "integer", " ", "DT", " ", "invariants"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ZPolarInt", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sum", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"L", "-", 
                RowBox[{"2", "n"}], "-", 
                RowBox[{"r", " ", "mu"}]}], ")"}], ">", "0"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"n", "+", 
                 RowBox[{"r", " ", "mu"}], "+", "L", "+", "1"}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{"L", "-", "n", "-", " ", 
                RowBox[{"r", " ", "mu"}]}], ")"}], 
              RowBox[{"DT", "[", 
               RowBox[{"mu", ",", "n"}], "]"}], 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"kappa", " ", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                    RowBox[{"c2", " ", "r"}]}], ")"}]}], "/", "24"}], "+", 
                 "n", "+", 
                 RowBox[{
                  RowBox[{"mu", "^", "2"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
                 RowBox[{"mu", " ", 
                  RowBox[{"r", " ", "/", "2"}]}]}], ")"}]}]}], ",", "0"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"-", 
              RowBox[{"DTTab", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"mu", "+", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"kappa", " ", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"c2", " ", "r"}]}], ")"}], "/", "24"}], "-", 
              RowBox[{
               RowBox[{"mu", "^", "2"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "-", 
              RowBox[{"mu", " ", 
               RowBox[{"r", " ", "/", "2"}]}]}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"IntegerQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"kappa", " ", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"c2", " ", "r"}]}], ")"}]}], "/", "24"}], "+", 
               RowBox[{
                RowBox[{"mu", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"r", " ", "/", "2"}]}]}], "]"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "0", ",", 
         RowBox[{"r", " ", 
          RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}], "]"}], "/.", 
    "repDT"}]}]}]], "Input",
 CellChangeTimes->{
  3.847188947346277*^9, {3.848455961353668*^9, 3.848455968449501*^9}, {
   3.848461496391828*^9, 3.8484615105196133`*^9}, {3.848461548831444*^9, 
   3.8484615499566383`*^9}, {3.848461621175043*^9, 3.848461626492848*^9}, {
   3.848479689520605*^9, 3.848479696238209*^9}, {3.851528163829721*^9, 
   3.851528165547854*^9}, {3.851687191392889*^9, 3.851687192434046*^9}, {
   3.8569199499888487`*^9, 3.856919977760606*^9}, 3.857445885396566*^9, {
   3.857445920559791*^9, 3.8574459249020987`*^9}, 3.857445967031939*^9, {
   3.8766322754972763`*^9, 3.876632280930798*^9}, {3.8766324086500807`*^9, 
   3.876632408791404*^9}, {3.876632484290476*^9, 3.8766325868395023`*^9}, {
   3.876632624674425*^9, 3.876632643676104*^9}, {3.876632674445671*^9, 
   3.876632674742208*^9}, {3.876632932268298*^9, 3.876632976874559*^9}, {
   3.876633585031515*^9, 3.8766335857449837`*^9}, {3.876633629274868*^9, 
   3.8766336407308064`*^9}, {3.876633672405566*^9, 3.876633680621174*^9}, {
   3.87663373921839*^9, 3.876633766286622*^9}, 3.882979029792275*^9},
 CellLabel->
  "In[4900]:=",ExpressionUUID->"a018bef2-6f07-4fb9-889a-8ff90ba37851"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["7", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "6"}]]], "-", 
    FractionBox["1728", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "6"}]]], "+", 
    FractionBox["203760", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "6"}]]], "-", 
    FractionBox["15099648", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["18", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "12"}]]]}], "+", 
    FractionBox["5750", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "12"}]]], "-", 
    FractionBox["1743308", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "12"}]]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.865393210406679*^9, 3.865393397595931*^9, {3.865394212463778*^9, 
   3.86539422147624*^9}, 3.865394609239849*^9, 3.865394665518016*^9, 
   3.865394745714466*^9, 3.8653948695915117`*^9, 3.8653949497168703`*^9, 
   3.865395043927401*^9, 3.865395105034416*^9, 3.86539525492822*^9, 
   3.8653953089073668`*^9, 3.8653953966767483`*^9, 3.865408953218398*^9, 
   3.8654156015857143`*^9, 3.8766318329833107`*^9, 3.876632282266787*^9, 
   3.876632409214238*^9, {3.876632544222927*^9, 3.876632587184248*^9}, 
   3.8766326452857637`*^9, {3.876632953342345*^9, 3.8766329772471724`*^9}, 
   3.876633484883626*^9, {3.876633630149003*^9, 3.876633641109956*^9}, {
   3.87663367305093*^9, 3.87663368083016*^9}, {3.8766337211745167`*^9, 
   3.876633766712379*^9}, 3.878019371722946*^9, 3.882979540665843*^9, 
   3.890726261369314*^9, 3.890818764428645*^9, 3.890819164678707*^9, 
   3.890819339213048*^9, 3.890819597767529*^9, 3.890820471587781*^9, 
   3.8932960351493464`*^9, 3.8932961945721893`*^9, 3.89329676762788*^9, 
   3.893297782176853*^9, 3.893298070121792*^9, {3.893317193185431*^9, 
   3.893317217600335*^9}, 3.893748935780683*^9, {3.8937559177276506`*^9, 
   3.893755928604273*^9}, 3.893756000403249*^9, 3.8939182989295893`*^9, 
   3.8939210653002167`*^9, 3.8939215323040667`*^9, 3.8986698109424553`*^9, 
   3.898678452990315*^9, 3.898682979886203*^9},
 CellLabel->
  "Out[4900]=",ExpressionUUID->"382224d1-9a53-4b88-aeb8-884a28812b7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "naive", " ", "polar", " ", "terms", " ", "of", " ", "generating", " ", 
    "series", " ", "of", " ", "rational", " ", "DT", " ", "invariants"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ZPolarRat", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"mu", "+", "kappa"}], ",", "r"}], "]"}], "\[Equal]", 
             "0"}], ",", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"r", "^", "2"}]}], 
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"h1", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mu", "+", "kappa"}], ")"}], "/", "r"}], ",", 
                    "kappa"}], "]"}], "+", "1"}], "]"}], "]"}], "/.", 
                RowBox[{"q", "\[Rule]", 
                 RowBox[{"q", "^", "r"}]}]}], ",", 
               RowBox[{"q", ">", "0"}]}], "]"}]}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"IntegerQ", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"kappa", " ", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                    RowBox[{"c2", " ", "r"}]}], ")"}]}], "/", "24"}], "+", 
                RowBox[{
                 RowBox[{"mu", "^", "2"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"r", " ", "/", "2"}]}]}], "]"}], ",", 
              RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "0", ",", 
          RowBox[{"r", " ", 
           RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ZPolarInt", "+", "ZPolarRat"}]}]}]], "Input",
 CellChangeTimes->{{3.85149047266363*^9, 3.851490488780727*^9}, {
  3.851490571123711*^9, 3.851490627379032*^9}, {3.851491847816799*^9, 
  3.851491848910747*^9}, {3.8515286991666*^9, 3.851528731390678*^9}, {
  3.856920264454063*^9, 3.856920266536674*^9}},
 CellLabel->
  "In[4901]:=",ExpressionUUID->"933e9ca7-ecfc-4d6f-ac04-a546ffd43d9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["7", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "6"}]]], "-", 
    FractionBox["1728", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "6"}]]], "+", 
    FractionBox["203760", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "6"}]]], "-", 
    FractionBox["15099648", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "6"}]]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["69", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"35", "/", "12"}]]}]]}], "+", 
    FractionBox["5750", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "12"}]]], "-", 
    FractionBox["6973807", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "12"}]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.851490600054326*^9, 3.851490627897238*^9}, 
   3.8514918109343033`*^9, 3.8514918495323257`*^9, 3.8514934043979607`*^9, 
   3.851493465643161*^9, 3.851499161082624*^9, 3.851499690249606*^9, 
   3.85150010821721*^9, 3.8515006963161173`*^9, 3.851501902569578*^9, 
   3.85150220891122*^9, 3.851502247252446*^9, 3.851502340511406*^9, 
   3.851504710870234*^9, 3.851504979278555*^9, 3.851508133202259*^9, 
   3.851514498679175*^9, 3.851515315693445*^9, 3.851515350632905*^9, 
   3.851528660048524*^9, {3.851528715247311*^9, 3.851528735640143*^9}, 
   3.851564227127542*^9, 3.851687458507352*^9, 3.851767107580329*^9, 
   3.851783786647519*^9, 3.8560672314319363`*^9, 3.85606789011724*^9, 
   3.856925453497018*^9, 3.858129620801343*^9, 3.8581296564974327`*^9, 
   3.8581299546817837`*^9, 3.876633776964389*^9, 3.878019373417926*^9, 
   3.882979545175696*^9, 3.893296042971882*^9, 3.8932961971054573`*^9, 
   3.893296773122908*^9, 3.8932975038481693`*^9, 3.89329782061409*^9, 
   3.893298071888914*^9, {3.89331719509*^9, 3.8933172225174026`*^9}, 
   3.893748945682663*^9, {3.893755918908266*^9, 3.893755931782887*^9}, 
   3.893918303750084*^9, 3.893921067279756*^9, 3.893921534797481*^9, 
   3.898669813263213*^9, 3.89867845526563*^9, 3.8986829822812443`*^9},
 CellLabel->
  "Out[4902]=",ExpressionUUID->"3cf197f4-a9ce-40be-9997-8e1fb913c2c8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"X10", ",", " ", "rigorous"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"ZPolarInt", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["7", 
         SuperscriptBox["q", 
          RowBox[{"19", "/", "6"}]]], "-", 
        FractionBox["1728", 
         SuperscriptBox["q", 
          RowBox[{"13", "/", "6"}]]], "+", 
        FractionBox["203778", 
         SuperscriptBox["q", 
          RowBox[{"7", "/", "6"}]]], "-", 
        FractionBox["13717632", 
         SuperscriptBox["q", 
          RowBox[{"1", "/", "6"}]]]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["21", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", 
            RowBox[{"35", "/", "12"}]]}]]}], "+", 
        FractionBox["1430", 
         SuperscriptBox["q", 
          RowBox[{"23", "/", "12"}]]], "-", 
        FractionBox["4344943", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", 
           RowBox[{"11", "/", "12"}]]}]]}]}], "}"}], "-", "ZPolarRat"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.8939183083493853`*^9, 3.893918392623773*^9}, 
   3.893918422984969*^9, 3.893920753102257*^9, {3.898678842649219*^9, 
   3.898678847424897*^9}},
 CellLabel->
  "In[4903]:=",ExpressionUUID->"c767660d-663b-48f4-a61b-ad0997a13231"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"X8", ",", " ", "rigorous"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ZPolarInt", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["10", 
           SuperscriptBox["q", 
            RowBox[{"13", "/", "3"}]]]}], "+", 
         FractionBox["2664", 
          SuperscriptBox["q", 
           RowBox[{"10", "/", "3"}]]], "-", 
         FractionBox["344564", 
          SuperscriptBox["q", 
           RowBox[{"7", "/", "3"}]]], "+", 
         FractionBox["28739232", 
          SuperscriptBox["q", 
           RowBox[{"4", "/", "3"}]]], "-", 
         FractionBox["2697505724", 
          SuperscriptBox["q", 
           RowBox[{"1", "/", "3"}]]]}], ",", 
        RowBox[{
         FractionBox["206528", 
          SuperscriptBox["q", 
           RowBox[{"53", "/", "24"}]]], "-", 
         FractionBox["51750016", 
          SuperscriptBox["q", 
           RowBox[{"29", "/", "24"}]]], "+", 
         FractionBox["6162707008", 
          SuperscriptBox["q", 
           RowBox[{"5", "/", "24"}]]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["17", 
           SuperscriptBox["q", 
            RowBox[{"23", "/", "6"}]]]}], "+", 
         FractionBox["6216", 
          SuperscriptBox["q", 
           RowBox[{"17", "/", "6"}]]], "-", 
         FractionBox["1041450", 
          SuperscriptBox["q", 
           RowBox[{"11", "/", "6"}]]], "+", 
         FractionBox["aa", 
          SuperscriptBox["q", 
           RowBox[{"5", "/", "6"}]]]}]}], "}"}], "-", "ZPolarRat"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"ZPolarRat", ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.898669816850326*^9, 3.898669948874936*^9}, {
   3.89866997975228*^9, 3.898670011107544*^9}, 3.898670497978445*^9, {
   3.898678458857605*^9, 3.8986784908816013`*^9}, {3.89867879195722*^9, 
   3.898678803681241*^9}},
 CellLabel->
  "In[4830]:=",ExpressionUUID->"987a5d46-4bad-4c49-a959-f46268e716da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["14752", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "3"}]]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], 
       RowBox[{"13", "/", "3"}]],
      SeriesData[CoulombHiggs`q, 0, {}, -1, 13, 3],
      Editable->False]}],
    SeriesData[CoulombHiggs`q, 0, {-14752}, -1, 13, 3],
    Editable->False], ",", "0", ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["q", 
        RowBox[{"23", "/", "6"}]]]}], "+", 
     FractionBox["222", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "6"}]]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], 
       RowBox[{"25", "/", "6"}]],
      SeriesData[CoulombHiggs`q, 0, {}, -23, 25, 6],
      Editable->False]}],
    SeriesData[
    CoulombHiggs`q, 0, {-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 222}, -23, 25, 6],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.898678476349587*^9, 3.8986784912189817`*^9}, {
  3.898678834823954*^9, 3.8986788493765*^9}},
 CellLabel->
  "Out[4831]=",ExpressionUUID->"540383f7-10d0-4381-bfc5-b2cd21b4539d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "anomalous", " ", "contribution", " ", "from", " ", "square", " ", "of", 
    " ", "rank", " ", "1", " ", "DT", " ", "invariants"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ZCorr", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"mu", "-", 
                RowBox[{"2", "mu1"}], "+", "kappa"}], ")"}]}], 
             RowBox[{"HeckeClassF", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"mu", "-", 
                   RowBox[{"2", "mu1"}], "+", "kappa"}], ",", 
                  RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}], 
             RowBox[{"h1", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"mu1", ",", "kappa"}], "]"}], "+", "1"}], "]"}], 
              "]"}], 
             RowBox[{"h1", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"mu", "-", "mu1"}], ",", "kappa"}], "]"}], "+", 
                "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"mu1", ",", "0", ",", 
              RowBox[{"kappa", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"IntegerQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"kappa", " ", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"c2", " ", "r"}]}], ")"}]}], "/", "24"}], "+", 
               RowBox[{
                RowBox[{"mu", "^", "2"}], "/", 
                RowBox[{"(", 
                 RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"r", " ", "/", "2"}]}]}], "]"}], ",", 
             RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}]}], "]"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "0", ",", 
        RowBox[{"r", " ", 
         RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.851490891154265*^9, 3.851491123055232*^9}, {
  3.85149720912473*^9, 3.8514972394606113`*^9}, {3.851508150960722*^9, 
  3.8515081621153393`*^9}, {3.8515287428785477`*^9, 3.851528792694901*^9}, {
  3.856920271830175*^9, 3.856920274634996*^9}, {3.893921745533758*^9, 
  3.893921745890011*^9}},
 CellLabel->
  "In[4904]:=",ExpressionUUID->"f2c06f42-3c97-4d2b-a2c6-51be5bc8280c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["3", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "6"}]]], "-", 
    FractionBox["1141", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "6"}]]], "+", 
    FractionBox["1952032", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "6"}]]}]]}], ",", 
   RowBox[{
    FractionBox["3", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "12"}]]}]], "-", 
    FractionBox["292", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "12"}]]], "+", 
    FractionBox["1982947", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "12"}]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.851491036555545*^9, 3.85149105837503*^9}, 
   3.85149112382758*^9, 3.85149176145084*^9, 3.851491811726965*^9, 
   3.851491850853499*^9, 3.851497240601894*^9, 3.85149917410767*^9, 
   3.851499211620102*^9, {3.851500111541739*^9, 3.851500124493189*^9}, 
   3.851500719613778*^9, 3.851501921442053*^9, 3.8515023525649157`*^9, 
   3.8515047542581472`*^9, 3.851507375905665*^9, {3.851508142718164*^9, 
   3.851508162955673*^9}, 3.85151450331784*^9, 3.851515509217354*^9, 
   3.851564230255355*^9, 3.851564532676814*^9, 3.851687461362877*^9, 
   3.851767109178953*^9, 3.851783793577663*^9, 3.856067233952726*^9, 
   3.8560678978846607`*^9, 3.856925459202284*^9, 3.858129624855879*^9, 
   3.8581296574049253`*^9, 3.858129707085966*^9, 3.858129956945118*^9, 
   3.87663378057193*^9, 3.878019374959568*^9, 3.882979547909089*^9, 
   3.8932966937296133`*^9, 3.893918428415702*^9, 3.893920756265875*^9, 
   3.893921069790078*^9, 3.8939215381368923`*^9, 3.893921749190151*^9, 
   3.89867002158911*^9, 3.8986703751973743`*^9, 3.8986704996515837`*^9, 
   3.8986708291004467`*^9, 3.898678850762022*^9, 3.898682991743989*^9},
 CellLabel->
  "Out[4904]=",ExpressionUUID->"7d8877f3-c198-4345-8d5e-aa7a31abdbbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "polar", " ", "terms", " ", "of", " ", "the", " ", "putative", " ", 
    "weakly", " ", "holomorphic", " ", "modular", " ", "form"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ZPolar2", "=", 
   RowBox[{"ZPolarInt", "+", "ZPolarRat", "+", " ", "ZCorr"}]}]}]], "Input",
 CellChangeTimes->{{3.851491812947768*^9, 3.851491832794368*^9}, {
   3.8515287968821373`*^9, 3.851528817152247*^9}, 3.851564572104289*^9, {
   3.893921600165359*^9, 3.893921600707518*^9}, 3.893921747684031*^9},
 CellLabel->
  "In[4905]:=",ExpressionUUID->"24ba2d3c-8283-4131-bc7f-9d4a2ab2d968"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["7", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "6"}]]], "-", 
    FractionBox["1725", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "6"}]]], "+", 
    FractionBox["202637", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "6"}]]], "-", 
    FractionBox["39200864", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "6"}]]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["9", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"35", "/", "12"}]]}]]}], "+", 
    FractionBox["1138", 
     SuperscriptBox["q", 
      RowBox[{"23", "/", "12"}]]], "-", 
    FractionBox["5525941", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "12"}]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.851491834276537*^9, 3.851491851651873*^9}, 
   3.851493470705583*^9, 3.851497245013998*^9, 3.851498473692244*^9, 
   3.8514992502262583`*^9, 3.851500157238332*^9, 3.851500936592724*^9, 
   3.851502358276209*^9, 3.851504760450108*^9, 3.851507453276471*^9, 
   3.85151450703547*^9, 3.851515518143036*^9, 3.85152883602213*^9, 
   3.85156423393472*^9, 3.851564493325059*^9, 3.851687464508996*^9, 
   3.851767112419071*^9, 3.851783798743306*^9, 3.85606723709606*^9, 
   3.856067989126822*^9, 3.856925466272832*^9, 3.858129708272388*^9, 
   3.858129959585328*^9, 3.87663378399389*^9, 3.878019376383246*^9, 
   3.8829795502717123`*^9, 3.893296698597967*^9, 3.893918432207308*^9, 
   3.8939207578364773`*^9, 3.8939210725947323`*^9, 3.893921540926849*^9, 
   3.893921601374043*^9, 3.89392175020685*^9, 3.8986700229895153`*^9, 
   3.898670380440341*^9, 3.898670501793848*^9, 3.898670843135579*^9, 
   3.898678854159786*^9, 3.898682992833375*^9},
 CellLabel->
  "Out[4905]=",ExpressionUUID->"ffa205ac-852c-431a-a0dd-2fc162144a66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "number", " ", "of", " ", "polar", " ", "coefficients", " ", "in", " ", 
    "elliptic", " ", 
    RowBox[{"genus", ":"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"npolar", "=", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Ceiling", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"kappa", " ", 
              RowBox[{"r", "^", "3"}]}], "+", 
             RowBox[{"c2", " ", "r"}]}], ")"}], "/", "24"}], "-", 
          RowBox[{"FractionalPart", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mu", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"r", " ", "/", "2"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "0", ",", 
          RowBox[{"r", " ", 
           RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "total", " ", "number", " ", "of", " ", "polar", " ", "coefficients", " ",
      "in", " ", 
     RowBox[{"Ansatz", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"npolart", "=", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "kappa"}], " ", "r", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"r", "/", "2"}], "+", 
               RowBox[{"k", "/", 
                RowBox[{"(", 
                 RowBox[{"kappa", " ", "r"}], ")"}]}]}], ")"}], "^", "2"}], 
            "/", "2"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "kappa", " ", 
              RowBox[{"r", "^", "3"}]}], "+", 
             RowBox[{"c2", " ", "r"}]}], ")"}], "/", "24"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"r", " ", 
            RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}], "]"}]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<The total number of polar coefficients (including vanishing ones) \
is \>\"", ",", "npolar", ",", "\"\< but we work in a larger space with \>\"", 
      ",", "npolart", ",", " ", "\"\< polar coefficients\>\""}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.846220843311717*^9, 3.846220862128422*^9}, {
   3.846221001844215*^9, 3.84622100198964*^9}, {3.846221105447957*^9, 
   3.846221106058689*^9}, {3.846222695642215*^9, 3.846222696892507*^9}, {
   3.846239221503718*^9, 3.846239229610525*^9}, {3.8462392889334*^9, 
   3.846239289103101*^9}, {3.84623936455755*^9, 3.846239396614051*^9}, {
   3.851526826225658*^9, 3.851526851340506*^9}, {3.851528030062627*^9, 
   3.85152813725128*^9}, {3.851528860349596*^9, 3.851528971910351*^9}, {
   3.8515290023258753`*^9, 3.85152905192756*^9}, {3.8515290897641983`*^9, 
   3.851529102912854*^9}, {3.851529269387755*^9, 3.85152931649347*^9}, {
   3.8515296667626667`*^9, 3.851529668371028*^9}, {3.8515297034471292`*^9, 
   3.851529708480413*^9}, {3.8515297397167673`*^9, 3.851529753020741*^9}, 
   3.851783810376276*^9, {3.856920281225461*^9, 3.856920287203096*^9}},
 CellLabel->
  "In[4906]:=",ExpressionUUID->"785b797a-8f60-440f-a886-f9e7e5ed0f6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The total number of polar coefficients (including vanishing \
ones) is \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" but we work in a larger space with \"\>", 
   "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" polar coefficients\"\>"}],
  SequenceForm[
  "The total number of polar coefficients (including vanishing ones) is ", 7, 
   " but we work in a larger space with ", 9, " polar coefficients"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.851529044851327*^9, 3.8515290527844954`*^9}, {
   3.851529090884923*^9, 3.851529103413553*^9}, {3.851529277651456*^9, 
   3.851529317645679*^9}, 3.851529669346964*^9, {3.851529713407669*^9, 
   3.8515297605390177`*^9}, 3.851564244517769*^9, 3.851564498881935*^9, 
   3.851687483233221*^9, 3.851767114080858*^9, 3.851783800947308*^9, 
   3.85178403451423*^9, 3.856067239770051*^9, 3.856067990479747*^9, 
   3.856925470910747*^9, 3.85812971057808*^9, 3.85812996181073*^9, 
   3.876633787718453*^9, 3.878019377546156*^9, 3.882979553430923*^9, 
   3.893296701113126*^9, 3.893918434679558*^9, 3.893920759124055*^9, 
   3.8939210798417892`*^9, 3.8939215421547203`*^9, 3.8939216073640013`*^9, 
   3.8939217530686502`*^9, 3.898670025445524*^9, 3.898670382507411*^9, 
   3.8986705048796*^9, 3.898678857121142*^9, 3.8986829939937277`*^9},
 CellLabel->
  "During evaluation of \
In[4906]:=",ExpressionUUID->"6c2bb5c6-02f2-4792-bee8-7e5757bf5d5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lmax", "=", 
   RowBox[{"Catch", "[", 
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "count", " ", "monomials", " ", "in", " ", "e4", " ", "and", " ", "e6",
         " ", "with", " ", "total", " ", "weight", " ", "2", "kappa", " ", 
        RowBox[{"r", "^", "3"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"c2", "/", "2"}]}], "-", "2", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"kappa", " ", "r"}], ",", "2"}], "]"}], "-", 
       RowBox[{"2", "l"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ListPowers", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{"#", ",", "4"}], "]"}], ",", 
               RowBox[{"Count", "[", 
                RowBox[{"#", ",", "6"}], "]"}]}], "}"}], "&"}], ",", 
            RowBox[{"IntegerPartitions", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "kappa", " ", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"c2", "/", "2"}]}], "-", "2", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"kappa", " ", "r"}], ",", "2"}], "]"}], "-", 
               RowBox[{"2", "l"}]}], ",", "10000", " ", 
              RowBox[{"(*", " ", 
               RowBox[{"some", " ", "arbitrary", " ", "large", " ", 
                RowBox[{"number", " ", "!"}]}], "*)"}], ",", 
              RowBox[{"{", 
               RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Vars", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], "]"}],
                ",", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"ListPowers", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "Vars", "]"}], ">=", "npolart"}], ",", 
         RowBox[{"Throw", "[", "lmax", "]"}]}], "]"}], " ", ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"lmax", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The following Ansatz with up to \>\"", ",", "lmax", ",", 
    "\"\< derivatives has \>\"", ",", 
    RowBox[{"Length", "[", "Vars", "]"}], ",", "\"\< free parameters.\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ansatz", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"EvenQ", "[", "kappa", "]"}], ",", 
         RowBox[{"DTh", "[", "l", "]"}], ",", 
         RowBox[{"DdTh", "[", "l", "]"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"e4", "^", 
           RowBox[{"ListPowers", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], "]"}]}], 
          RowBox[{"e6", "^", 
           RowBox[{"ListPowers", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], "]"}]}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"ListPowers", "[", 
             RowBox[{"[", 
              RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}], "/", 
    RowBox[{"Eta", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "kappa"}], "+", "c2"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "Ansatz", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.858129748348751*^9, 3.858129790440247*^9}},
 CellLabel->
  "In[4909]:=",ExpressionUUID->"f0fc8dba-e004-4498-88f3-56c689437425"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The following Ansatz with up to \"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\" derivatives has \"\>", "\[InvisibleSpace]",
    "9", "\[InvisibleSpace]", "\<\" free parameters.\"\>"}],
  SequenceForm[
  "The following Ansatz with up to ", 1, " derivatives has ", 9, 
   " free parameters."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.858129760951342*^9, 3.858129790850223*^9}, 
   3.8581299647176247`*^9, 3.8766337883681*^9, 3.878019379119726*^9, 
   3.8829795555430098`*^9, 3.893296705161085*^9, 3.8939184358414173`*^9, 
   3.893921081106687*^9, 3.893921544045062*^9, 3.893921608218047*^9, 
   3.893921753924684*^9, 3.898670026618041*^9, 3.8986703861386347`*^9, 
   3.898670505507258*^9, 3.8986788584026937`*^9, 3.89868299656806*^9},
 CellLabel->
  "During evaluation of \
In[4909]:=",ExpressionUUID->"67f76a5c-6811-4f3b-b82b-c1bc9a12c99c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["e4", "12"], "+", 
      RowBox[{
       SuperscriptBox["e4", "9"], " ", 
       SuperscriptBox["e6", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["e4", "6"], " ", 
       SuperscriptBox["e6", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["e4", "3"], " ", 
       SuperscriptBox["e6", "6"]}], "+", 
      SuperscriptBox["e6", "8"]}], ")"}], " ", 
    RowBox[{"DdTh", "[", "0", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["e4", "10"], " ", "e6"}], "+", 
      RowBox[{
       SuperscriptBox["e4", "7"], " ", 
       SuperscriptBox["e6", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["e4", "4"], " ", 
       SuperscriptBox["e6", "5"]}], "+", 
      RowBox[{"e4", " ", 
       SuperscriptBox["e6", "7"]}]}], ")"}], " ", 
    RowBox[{"DdTh", "[", "1", "]"}]}]}], 
  SuperscriptBox["Eta", "38"]]], "Print",
 CellChangeTimes->{{3.858129760951342*^9, 3.858129790850223*^9}, 
   3.8581299647176247`*^9, 3.8766337883681*^9, 3.878019379119726*^9, 
   3.8829795555430098`*^9, 3.893296705161085*^9, 3.8939184358414173`*^9, 
   3.893921081106687*^9, 3.893921544045062*^9, 3.893921608218047*^9, 
   3.893921753924684*^9, 3.898670026618041*^9, 3.8986703861386347`*^9, 
   3.898670505507258*^9, 3.8986788584026937`*^9, 3.8986829965693073`*^9},
 CellLabel->
  "During evaluation of \
In[4909]:=",ExpressionUUID->"2ded3a14-3df1-4e88-a41b-e9b793b460c1"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "precompute", " ", "table", " ", "of", " ", "theta", " ", "series"}], " ", 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"DThTab", "=", 
     RowBox[{"{", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"EvenQ", "[", 
             RowBox[{"kappa", " ", "r"}], "]"}], ",", 
            RowBox[{"Th", "[", 
             RowBox[{"r", ",", "kappa", ",", "k", ",", "q"}], "]"}], ",", 
            RowBox[{"dTh", "[", 
             RowBox[{"r", ",", "kappa", ",", "k", ",", "q"}], "]"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"r", " ", 
           RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wTheta", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", 
        RowBox[{"kappa", " ", "r"}], "]"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"DThTab", ",", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"q", " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Last", "[", "DThTab", "]"}], ",", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"wTheta", "/", "12"}], " ", 
             RowBox[{"E2", "[", "q", "]"}], 
             RowBox[{"Last", "[", "DThTab", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"wTheta", "+=", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "lmax"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "compute", " ", "linear", " ", "combination", " ", "with", " ", 
     "coefficient", " ", 
     RowBox[{"s", "[", 
      RowBox[{"m", ",", "n"}], "]"}], " ", "in", " ", "front", " ", "of", " ", 
     RowBox[{"E4", "^", "m"}], " ", 
     RowBox[{"E6", "^", "n"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"ClearAll", "[", "Z", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Z", "[", "k_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], "]"}],
                ",", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                "]"}]}], "]"}], 
             RowBox[{
              RowBox[{"E4", "[", "q", "]"}], "^", 
              RowBox[{"ListPowers", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], 
               "]"}]}], 
             RowBox[{
              RowBox[{"E6", "[", "q", "]"}], "^", 
              RowBox[{"ListPowers", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
               "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
           "]"}], 
          RowBox[{"DThTab", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"l", "+", "1"}], ",", 
             RowBox[{"k", "+", "1"}]}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}], ")"}], "/", 
      RowBox[{
       RowBox[{"eta", "[", "q", "]"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"r", "^", "3"}], " ", "kappa"}], "+", 
         RowBox[{"c2", " ", "r"}]}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.846316206887471*^9, 3.846316417886236*^9}, {
   3.846316482272294*^9, 3.8463165200967693`*^9}, 3.846316574173181*^9, {
   3.84631660705667*^9, 3.846316607257908*^9}, {3.846316656545313*^9, 
   3.846316667230761*^9}, {3.846318757963377*^9, 3.8463187620416193`*^9}, {
   3.84632724477804*^9, 3.8463272568494263`*^9}, {3.8463275373084803`*^9, 
   3.8463275536609573`*^9}, {3.84632776068268*^9, 3.846327761279366*^9}, {
   3.8514921539975777`*^9, 3.851492179806238*^9}, 3.851493130996004*^9, {
   3.851493312013125*^9, 3.851493329388859*^9}, {3.851493649150783*^9, 
   3.851493658112536*^9}, {3.851507511917736*^9, 3.851507512146883*^9}, {
   3.8515075546988487`*^9, 3.8515075550148163`*^9}, 3.851515712854648*^9, 
   3.85151586593926*^9, {3.8515298733478937`*^9, 3.851529898087825*^9}, {
   3.856920308993703*^9, 3.85692032387391*^9}, {3.8569255876046762`*^9, 
   3.8569255884161453`*^9}, {3.865394050483609*^9, 3.865394050930789*^9}, {
   3.878019384772163*^9, 3.8780193853904257`*^9}},
 CellLabel->
  "In[4913]:=",ExpressionUUID->"a47a69e4-fafe-4e00-b2b2-2dfb2b09dd0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "construct", " ", "equations", " ", "for", " ", "matching", " ", "Ansatz", 
    " ", "to", " ", "polar", " ", "terms"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Eq", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"r", "^", "3"}], " ", "kappa"}], " ", "+", 
             RowBox[{"r", " ", "c2"}]}], " ", ")"}], "/", "24"}], "-", 
          RowBox[{"FractionalPart", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"k", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "kappa", " ", "r"}], " ", ")"}]}], "+", 
            RowBox[{"k", " ", 
             RowBox[{"r", " ", "/", "2"}]}]}], "]"}]}], ")"}]}], 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Z", "[", "k", "]"}], "-", 
           RowBox[{"ZPolar2", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"kappa", " ", 
         RowBox[{"r", "/", "2"}]}]}], "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.846316206887471*^9, 3.846316417886236*^9}, {
   3.846316482272294*^9, 3.8463165200967693`*^9}, 3.846316574173181*^9, {
   3.84631660705667*^9, 3.846316607257908*^9}, {3.846316656545313*^9, 
   3.846316667230761*^9}, {3.846318757963377*^9, 3.8463187620416193`*^9}, {
   3.84632724477804*^9, 3.8463272568494263`*^9}, {3.8463275373084803`*^9, 
   3.8463275536609573`*^9}, {3.84632776068268*^9, 3.846327761279366*^9}, {
   3.8514921539975777`*^9, 3.851492179806238*^9}, 3.851493130996004*^9, {
   3.851493312013125*^9, 3.851493329388859*^9}, {3.851493649150783*^9, 
   3.851493658112536*^9}, {3.851507511917736*^9, 3.851507512146883*^9}, {
   3.8515075546988487`*^9, 3.8515075550148163`*^9}, 3.851515712854648*^9, 
   3.85151586593926*^9, {3.8515298733478937`*^9, 3.8515299180352497`*^9}, {
   3.8569203275558157`*^9, 3.856920330436454*^9}, 3.856925621225559*^9, {
   3.878019389972891*^9, 3.878019390093996*^9}},
 CellLabel->
  "In[4918]:=",ExpressionUUID->"f7b167a1-c780-4254-984d-531d052d4c45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"sos", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Eq", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "Eq", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "sos", "]"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<There are no solutions.\>\"", "]"}], ";"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sos", "=", 
       RowBox[{"sos", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "sos", "]"}], "<", 
         RowBox[{"Length", "[", "Vars", "]"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<The generators are not independent, there appears to be \>\"", 
          ",", 
          RowBox[{
           RowBox[{"Length", "[", "Vars", "]"}], "-", 
           RowBox[{"Length", "[", "sos", "]"}]}], ",", 
          "\"\< relations among them.\>\""}], "]"}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
      "Print", "[", 
       "\"\<The following combination matches the polar terms: \>\"", "]"}], 
      ";", " ", "\[IndentingNewLine]", 
      RowBox[{"Ansatz2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"EvenQ", "[", 
             RowBox[{"r", " ", "kappa"}], "]"}], ",", 
            RowBox[{"DTh", "[", "l", "]"}], ",", 
            RowBox[{"DdTh", "[", "l", "]"}]}], "]"}], 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"s", "[", 
                 RowBox[{
                  RowBox[{"ListPowers", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"ListPowers", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                   "]"}]}], "]"}], 
                RowBox[{"e4", "^", 
                 RowBox[{"ListPowers", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], 
                  "]"}]}], 
                RowBox[{"e6", "^", 
                 RowBox[{"ListPowers", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                  "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"ListPowers", "[", 
                   RowBox[{"[", 
                    RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
              "]"}], "/", 
             RowBox[{"Eta", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", 
                 RowBox[{"r", "^", "3"}], "kappa"}], "+", 
                RowBox[{"c2", " ", "r"}]}], ")"}]}]}], "/.", "sos"}], "]"}]}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}]}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.846174391353076*^9, 3.846174395990053*^9}, 
   3.846330024142023*^9, {3.851529960182766*^9, 3.851529998337302*^9}, 
   3.851530063429051*^9, {3.851567363724392*^9, 3.85156736553694*^9}, {
   3.856920336796626*^9, 3.856920343438664*^9}, 3.856925589504019*^9},
 CellLabel->
  "In[4919]:=",ExpressionUUID->"c86331aa-4d93-4452-b691-a257f40846d3"],

Cell[BoxData["\<\"The following combination matches the polar terms: \"\>"], \
"Print",
 CellChangeTimes->{
  3.851529993999032*^9, {3.851530047330799*^9, 3.85153006428074*^9}, 
   3.851564282262685*^9, 3.8515645134063263`*^9, 3.851687520942725*^9, 
   3.851687847249914*^9, 3.8517671625524693`*^9, 3.851783957729048*^9, 
   3.8560673224376993`*^9, 3.858129808297456*^9, 3.858129977821405*^9, 
   3.876633794052266*^9, 3.878019392106398*^9, 3.882979562840911*^9, 
   3.893918439590679*^9, 3.8939207635832653`*^9, 3.893921086363324*^9, 
   3.893921549374672*^9, 3.8939216166006527`*^9, 3.893921760247436*^9, 
   3.8986700314385138`*^9, 3.8986703936023197`*^9, 3.898670508805029*^9, 
   3.898678862428193*^9, 3.898683000597713*^9},
 CellLabel->
  "During evaluation of \
In[4919]:=",ExpressionUUID->"f57a8569-9c41-4016-bece-d7dd46b92e3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5397523", " ", 
        SuperscriptBox["e4", "12"]}], "+", 
       RowBox[{"70149738", " ", 
        SuperscriptBox["e4", "9"], " ", 
        SuperscriptBox["e6", "2"]}], "-", 
       RowBox[{"12112656", " ", 
        SuperscriptBox["e4", "6"], " ", 
        SuperscriptBox["e6", "4"]}], "-", 
       RowBox[{"61127530", " ", 
        SuperscriptBox["e4", "3"], " ", 
        SuperscriptBox["e6", "6"]}], "-", 
       RowBox[{"2307075", " ", 
        SuperscriptBox["e6", "8"]}]}], ")"}], " ", 
     RowBox[{"DTh", "[", "0", "]"}]}], 
    RowBox[{"46438023168", " ", 
     SuperscriptBox["Eta", "100"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "10826123"}], " ", 
        SuperscriptBox["e4", "10"], " ", "e6"}], "-", 
       RowBox[{"14574207", " ", 
        SuperscriptBox["e4", "7"], " ", 
        SuperscriptBox["e6", "3"]}], "+", 
       RowBox[{"20196255", " ", 
        SuperscriptBox["e4", "4"], " ", 
        SuperscriptBox["e6", "5"]}], "+", 
       RowBox[{"5204075", " ", "e4", " ", 
        SuperscriptBox["e6", "7"]}]}], ")"}], " ", 
     RowBox[{"DTh", "[", "1", "]"}]}], 
    RowBox[{"1934917632", " ", 
     SuperscriptBox["Eta", "100"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.893918439592094*^9, 3.89392076358496*^9, 
  3.8939210863644876`*^9, 3.8939215493761797`*^9, 3.893921616609239*^9, 
  3.89392176024889*^9, 3.898670031463359*^9, 3.8986703936215467`*^9, 
  3.898670508829053*^9, 3.89867886245172*^9, 3.898683000598775*^9},
 CellLabel->
  "Out[4920]=",ExpressionUUID->"835eb3a7-62de-45f1-b8cd-775a786d8537"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"if", " ", "solutions", " ", "happen", " ", "to", " ", "exist"}], 
    ",", " ", 
    RowBox[{"expand", " ", "solution", " ", "to", " ", "Ansatz"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Plus", "@@", "Ansatz2"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"e4", "\[Rule]", 
           RowBox[{"E4", "[", "q", "]"}]}], ",", 
          RowBox[{"e6", "\[Rule]", 
           RowBox[{"E6", "[", "q", "]"}]}], ",", 
          RowBox[{"Eta", "\[Rule]", 
           RowBox[{"eta", "[", "q", "]"}]}], ",", 
          RowBox[{
           RowBox[{"DTh", "[", "l_", "]"}], ":>", 
           RowBox[{"DThTab", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"l", "+", "1"}], ",", "k"}], "]"}], "]"}]}]}], "}"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"Length", "[", "Ansatz", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.851567016288579*^9, 3.8515670208837337`*^9}, {
  3.851567111591547*^9, 3.8515671535528193`*^9}, {3.851567197897829*^9, 
  3.851567202592285*^9}, {3.8515672379993553`*^9, 3.851567245269186*^9}, {
  3.8515672921446867`*^9, 3.851567303299573*^9}, {3.851567391019524*^9, 
  3.851567408071899*^9}, {3.858129985075574*^9, 3.858129991872342*^9}, {
  3.8939184591958437`*^9, 3.893918459277367*^9}},
 CellLabel->
  "In[4921]:=",ExpressionUUID->"b37cfa6d-04f6-4077-82ee-f9b1d94074da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["7", 
      SuperscriptBox["q", 
       RowBox[{"19", "/", "6"}]]], "-", 
     FractionBox["1725", 
      SuperscriptBox["q", 
       RowBox[{"13", "/", "6"}]]], "+", 
     FractionBox["202637", 
      SuperscriptBox["q", 
       RowBox[{"7", "/", "6"}]]], "-", 
     FractionBox["39200864", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "6"}]]}]], "-", 
     FractionBox[
      RowBox[{"70834535129", " ", 
       SuperscriptBox["q", 
        RowBox[{"5", "/", "6"}]]}], "3"], "+", 
     FractionBox[
      RowBox[{"16837751700971", " ", 
       SuperscriptBox["q", 
        RowBox[{"11", "/", "6"}]]}], "3"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "2"],
      SeriesData[CoulombHiggs`q, 0, {}, -19, 12, 6],
      Editable->False]}],
    SeriesData[
    CoulombHiggs`q, 0, {
     7, 0, 0, 0, 0, 0, -1725, 0, 0, 0, 0, 0, 202637, 0, 0, 0, 0, 0, 
      Rational[-39200864, 3], 0, 0, 0, 0, 0, 
      Rational[-70834535129, 3], 0, 0, 0, 0, 0, 
      Rational[16837751700971, 3]}, -19, 12, 6],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", 
         RowBox[{"35", "/", "12"}]]}]]}], "+", 
     FractionBox["1138", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "12"}]]], "-", 
     FractionBox["5525941", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", 
        RowBox[{"11", "/", "12"}]]}]], "+", 
     FractionBox[
      RowBox[{"852684946", " ", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "12"}]]}], "3"], "-", 
     FractionBox[
      RowBox[{"318430487759", " ", 
       SuperscriptBox["q", 
        RowBox[{"13", "/", "12"}]]}], "6"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "2"],
      SeriesData[CoulombHiggs`q, 0, {}, -35, 24, 12],
      Editable->False]}],
    SeriesData[CoulombHiggs`q, 0, {
      Rational[-9, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1138, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 
      Rational[-5525941, 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Rational[852684946, 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Rational[-318430487759, 6]}, -35, 24, 12],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.858129813985147*^9, 3.8766337974188232`*^9, {3.893918445997274*^9, 
   3.8939184598446712`*^9}, 3.893920765803945*^9, 3.89392108842415*^9, 
   3.893921551785569*^9, 3.893921619608666*^9, 3.893921762966382*^9, 
   3.898670039699963*^9, 3.8986704061368837`*^9, 3.8986705108297777`*^9, 
   3.898678864709236*^9, 3.898678940173715*^9, 3.898683023473722*^9},
 CellLabel->
  "Out[4921]=",ExpressionUUID->"48ce3cc3-51a0-4bdd-bb9d-64e7f884ccb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"if", " ", "solutions", " ", "happen", " ", "to", " ", "exist"}], 
    ",", " ", 
    RowBox[{
    "compute", " ", "the", " ", "resulting", " ", "integer", " ", "DT", " ", 
     "invariants"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ZPredict2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Z", "[", "k", "]"}], "/.", "sos"}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"r", " ", 
           RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ZRat2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"mu", "+", "kappa"}], ",", "r"}], "]"}], "\[Equal]", 
            "0"}], ",", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"r", "^", "2"}]}], 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"h1", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mu", "+", "kappa"}], ")"}], "/", "r"}], ",", 
                    "kappa"}], "]"}], "+", "1"}], "]"}], "]"}], "/.", 
               RowBox[{"q", "\[Rule]", 
                RowBox[{"q", "^", "r"}]}]}], ",", 
              RowBox[{"q", ">", "0"}]}], "]"}]}], ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "0", ",", 
         RowBox[{"r", " ", 
          RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ZCorr2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"mu", "-", 
                RowBox[{"2", "mu1"}], "+", "kappa"}], ")"}]}], 
             RowBox[{"HeckeClassF", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"mu", "-", 
                   RowBox[{"2", "mu1"}], "+", "kappa"}], ",", 
                  RowBox[{"2", "kappa"}]}], "]"}], "+", "1"}], "]"}], "]"}], 
             RowBox[{"h1", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"mu1", ",", "kappa"}], "]"}], "+", "1"}], "]"}], 
              "]"}], 
             RowBox[{"h1", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"mu", "-", "mu1"}], ",", "kappa"}], "]"}], "+", 
                "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"mu1", ",", "0", ",", 
              RowBox[{"kappa", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "0", ",", 
         RowBox[{"r", " ", 
          RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Modularity predicts the following rank 2 integer DT \
invariants:\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ZInt2", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ZPredict2", "-", "ZRat2", "-", "ZCorr2"}], "]"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.846215519177759*^9, 3.8462155201112556`*^9}, {
   3.846215699114595*^9, 3.846215700977429*^9}, {3.846224806600503*^9, 
   3.84622486539086*^9}, {3.846239648872323*^9, 3.846239656057703*^9}, {
   3.846292267189794*^9, 3.846292268618147*^9}, {3.846315262623548*^9, 
   3.846315262717434*^9}, {3.8463176842632647`*^9, 3.846317684498372*^9}, {
   3.84631966668393*^9, 3.846319668828443*^9}, {3.847367378384544*^9, 
   3.84736739592607*^9}, {3.847367457072816*^9, 3.847367477895646*^9}, {
   3.8473676318271427`*^9, 3.8473676397830963`*^9}, {3.848727399328101*^9, 
   3.84872739946041*^9}, {3.851493680414578*^9, 3.851493694192546*^9}, {
   3.851494019469651*^9, 3.851494074731401*^9}, {3.8514994040109463`*^9, 
   3.85149941583644*^9}, {3.851530038145336*^9, 3.8515301504801807`*^9}, {
   3.85692034998582*^9, 3.8569203620170183`*^9}, 3.858130004665224*^9, {
   3.878019401143341*^9, 3.878019401367242*^9}, {3.893918711166988*^9, 
   3.893918715984263*^9}, {3.893921630334762*^9, 3.893921649006208*^9}, {
   3.893921767923047*^9, 3.893921789057152*^9}, {3.8986706416391907`*^9, 
   3.898670703265485*^9}, {3.898678954165448*^9, 3.898678957253723*^9}, {
   3.898679473431799*^9, 3.898679475354672*^9}, 3.89867999001971*^9},
 CellLabel->
  "In[4922]:=",ExpressionUUID->"74b33a94-2611-4021-a354-b62632214c8e"],

Cell[BoxData["\<\"Modularity predicts the following rank 2 integer DT \
invariants:\"\>"], "Print",
 CellChangeTimes->{
  3.851687530935026*^9, 3.851687921064301*^9, 3.851784088145213*^9, 
   3.851784191343561*^9, 3.858129836013887*^9, 3.893918495696104*^9, {
   3.893918711832469*^9, 3.89391871657018*^9}, 3.893920767693808*^9, 
   3.893921092461088*^9, 3.893921553534182*^9, {3.893921621686329*^9, 
   3.893921649375795*^9}, {3.893921765206842*^9, 3.893921789497301*^9}, 
   3.89867006357729*^9, 3.89867041750628*^9, 3.8986705144426537`*^9, {
   3.8986706688024483`*^9, 3.8986707043262377`*^9}, 3.898678893877953*^9, 
   3.898678958313883*^9, 3.89867947876834*^9, 3.89867999151929*^9, 
   3.898683025596252*^9},
 CellLabel->
  "During evaluation of \
In[4922]:=",ExpressionUUID->"e7f6d43e-5b48-4412-87ee-99d767a60001"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["7", 
      SuperscriptBox["q", 
       RowBox[{"19", "/", "6"}]]], "-", 
     FractionBox["1728", 
      SuperscriptBox["q", 
       RowBox[{"13", "/", "6"}]]], "+", 
     FractionBox["203778", 
      SuperscriptBox["q", 
       RowBox[{"7", "/", "6"}]]], "-", 
     FractionBox["13717632", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "6"}]]], "-", 
     RowBox[{"23922034036", " ", 
      SuperscriptBox["q", 
       RowBox[{"5", "/", "6"}]]}], "+", 
     RowBox[{"5622937903758", " ", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "6"}]]}], "+", 
     RowBox[{"30869696301784635", " ", 
      SuperscriptBox["q", 
       RowBox[{"17", "/", "6"}]]}], "+", 
     RowBox[{"11647656420016054694", " ", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "6"}]]}], "+", 
     RowBox[{"1947303902022148176051", " ", 
      SuperscriptBox["q", 
       RowBox[{"29", "/", "6"}]]}], "+", 
     RowBox[{"194971492363849458770700", " ", 
      SuperscriptBox["q", 
       RowBox[{"35", "/", "6"}]]}], "+", 
     RowBox[{"13442516963837659926047878", " ", 
      SuperscriptBox["q", 
       RowBox[{"41", "/", "6"}]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], 
       RowBox[{"47", "/", "6"}]],
      SeriesData[CoulombHiggs`q, 0, {}, -76, 188, 24],
      Editable->False]}],
    SeriesData[
    CoulombHiggs`q, 0, {
     7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -1728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 203778, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -13717632, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -23922034036, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5622937903758, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30869696301784635, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      11647656420016054694, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 1947303902022148176051, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 194971492363849458770700, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      13442516963837659926047878}, -76, 188, 24],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["6", 
       SuperscriptBox["q", 
        RowBox[{"35", "/", "12"}]]]}], "+", 
     FractionBox["1430", 
      SuperscriptBox["q", 
       RowBox[{"23", "/", "12"}]]], "-", 
     FractionBox["1086092", 
      SuperscriptBox["q", 
       RowBox[{"11", "/", "12"}]]], "+", 
     RowBox[{"208065204", " ", 
      SuperscriptBox["q", 
       RowBox[{"1", "/", "12"}]]}], "-", 
     RowBox[{"49786600798", " ", 
      SuperscriptBox["q", 
       RowBox[{"13", "/", "12"}]]}], "+", 
     RowBox[{"168558189742220", " ", 
      SuperscriptBox["q", 
       RowBox[{"25", "/", "12"}]]}], "+", 
     RowBox[{"192796292719396988", " ", 
      SuperscriptBox["q", 
       RowBox[{"37", "/", "12"}]]}], "+", 
     RowBox[{"53445664437544786684", " ", 
      SuperscriptBox["q", 
       RowBox[{"49", "/", "12"}]]}], "+", 
     RowBox[{"7449614357876338117572", " ", 
      SuperscriptBox["q", 
       RowBox[{"61", "/", "12"}]]}], "+", 
     RowBox[{"655880498213892071019766", " ", 
      SuperscriptBox["q", 
       RowBox[{"73", "/", "12"}]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], 
       RowBox[{"85", "/", "12"}]],
      SeriesData[CoulombHiggs`q, 0, {}, -70, 170, 24],
      Editable->False]}],
    SeriesData[
    CoulombHiggs`q, 
     0, {-6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 1430, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, -1086092, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 208065204, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -49786600798, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168558189742220, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 192796292719396988, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      53445664437544786684, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 7449614357876338117572, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 655880498213892071019766}, -70, 
     170, 24],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.898670697167213*^9, 3.898670704329996*^9}, 
   3.898678893881805*^9, 3.898678958317574*^9, 3.8986794787721*^9, 
   3.898679991523035*^9, 3.898683025606711*^9},
 CellLabel->
  "Out[4926]=",ExpressionUUID->"9dc3770b-5791-42a0-8c84-31818943f54b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "remove", " ", "leading", " ", "powers", " ", "of", " ", "q", " ", "in", 
    " ", "vector", " ", "valued", " ", "generating", " ", "series"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"h2int", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ZInt2", "[", 
       RowBox[{"[", 
        RowBox[{"mu", "+", "1"}], "]"}], "]"}], " ", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"kappa", " ", 
             RowBox[{"r", "^", "3"}]}], "+", 
            RowBox[{"c2", " ", "r"}]}], " ", ")"}], "/", "24"}], "-", 
         RowBox[{"FractionalPart", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"mu", "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "kappa", " ", "r"}], " ", ")"}]}], "+", 
           RowBox[{"mu", " ", 
            RowBox[{"r", " ", "/", "2"}]}]}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "0", ",", 
       RowBox[{
        RowBox[{"Length", "[", "ZInt2", "]"}], "-", "1"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8932961851746817`*^9, 3.893296189517611*^9}, {
  3.898679449168041*^9, 3.898679450604167*^9}, {3.898679485195394*^9, 
  3.898679489184565*^9}, {3.8986795459830112`*^9, 3.898679580200539*^9}, {
  3.898680421290277*^9, 3.8986804238222303`*^9}},
 CellLabel->
  "In[4927]:=",ExpressionUUID->"90340453-0040-407b-8faf-2ad32d0ad5ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{"7", "-", 
     RowBox[{"1728", " ", "q"}], "+", 
     RowBox[{"203778", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"13717632", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"23922034036", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"5622937903758", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"30869696301784635", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"11647656420016054694", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"1947303902022148176051", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"194971492363849458770700", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     RowBox[{"13442516963837659926047878", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "11"],
      SeriesData[CoulombHiggs`q, 0, {}, 0, 264, 24],
      Editable->False]}],
    SeriesData[
    CoulombHiggs`q, 0, {
     7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -1728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 203778, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -13717632, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -23922034036, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5622937903758, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30869696301784635, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      11647656420016054694, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 1947303902022148176051, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 194971492363849458770700, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      13442516963837659926047878}, 0, 264, 24],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{"1430", " ", "q"}], "-", 
     RowBox[{"1086092", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"208065204", " ", 
      SuperscriptBox["q", "3"]}], "-", 
     RowBox[{"49786600798", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"168558189742220", " ", 
      SuperscriptBox["q", "5"]}], "+", 
     RowBox[{"192796292719396988", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"53445664437544786684", " ", 
      SuperscriptBox["q", "7"]}], "+", 
     RowBox[{"7449614357876338117572", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"655880498213892071019766", " ", 
      SuperscriptBox["q", "9"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "q", "]"}], "10"],
      SeriesData[CoulombHiggs`q, 0, {}, 0, 240, 24],
      Editable->False]}],
    SeriesData[
    CoulombHiggs`q, 
     0, {-6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 1430, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, -1086092, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 208065204, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -49786600798, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168558189742220, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 192796292719396988, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      53445664437544786684, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 7449614357876338117572, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 655880498213892071019766}, 0, 
     240, 24],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.8986795804297457`*^9, 3.898679994601828*^9, 
  3.898683028283662*^9},
 CellLabel->
  "Out[4927]=",ExpressionUUID->"45e21c79-6b29-48aa-bbb3-09ed21f8d7d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"missing", " ", "polar", " ", "term", " ", "in", " ", "h_", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], " ", "for", " ", "X8"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"aa", "/.", "sos"}]}]], "Input",
 CellChangeTimes->{{3.898670757734351*^9, 3.898670757917445*^9}, {
  3.898678915737154*^9, 3.898678916088537*^9}, {3.898682119596457*^9, 
  3.8986821475340843`*^9}},ExpressionUUID->"f096ead8-3bf4-42b5-950a-\
8330f22dfcbe"],

Cell[BoxData["748974840"], "Output",
 CellChangeTimes->{3.898670758177637*^9, 3.8986789163781147`*^9},
 CellLabel->
  "Out[4855]=",ExpressionUUID->"8f5dfaa2-c4f3-4dbc-880c-2296acd11dba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plus", "@@", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Ansatz2", "/.", 
     RowBox[{
      RowBox[{"s", "[", "x___", "]"}], ":>", "0"}]}], "]"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["e4", "3"], "-", 
      SuperscriptBox["e6", "2"]}], "->", 
     RowBox[{"1728", " ", 
      RowBox[{"Eta", "^", "24"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["e4", "4"], "-", 
      RowBox[{"e4", " ", 
       SuperscriptBox["e6", "2"]}]}], "->", 
     RowBox[{"1728", " ", "e4", " ", 
      RowBox[{"Eta", "^", "24"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.898680456324748*^9, 3.8986804568754463`*^9}, {
   3.898680500420329*^9, 3.898680519280964*^9}, {3.8986806022760553`*^9, 
   3.8986806038636103`*^9}, 3.8986812459573803`*^9, {3.89868147602682*^9, 
   3.898681509340804*^9}, {3.898681567940955*^9, 3.898681570654175*^9}, {
   3.898682847526903*^9, 3.8986828599879932`*^9}},
 CellLabel->
  "In[4928]:=",ExpressionUUID->"8d1548fa-15af-4456-b471-aa474814a39a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5397523", " ", 
       SuperscriptBox["e4", "12"]}], "+", 
      RowBox[{"70149738", " ", 
       SuperscriptBox["e4", "9"], " ", 
       SuperscriptBox["e6", "2"]}], "-", 
      RowBox[{"12112656", " ", 
       SuperscriptBox["e4", "6"], " ", 
       SuperscriptBox["e6", "4"]}], "-", 
      RowBox[{"61127530", " ", 
       SuperscriptBox["e4", "3"], " ", 
       SuperscriptBox["e6", "6"]}], "-", 
      RowBox[{"2307075", " ", 
       SuperscriptBox["e6", "8"]}]}], ")"}], " ", 
    RowBox[{"DTh", "[", "0", "]"}]}], 
   RowBox[{"46438023168", " ", 
    SuperscriptBox["Eta", "100"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "10826123"}], " ", 
       SuperscriptBox["e4", "10"], " ", "e6"}], "-", 
      RowBox[{"14574207", " ", 
       SuperscriptBox["e4", "7"], " ", 
       SuperscriptBox["e6", "3"]}], "+", 
      RowBox[{"20196255", " ", 
       SuperscriptBox["e4", "4"], " ", 
       SuperscriptBox["e6", "5"]}], "+", 
      RowBox[{"5204075", " ", "e4", " ", 
       SuperscriptBox["e6", "7"]}]}], ")"}], " ", 
    RowBox[{"DTh", "[", "1", "]"}]}], 
   RowBox[{"1934917632", " ", 
    SuperscriptBox["Eta", "100"]}]]}]], "Output",
 CellChangeTimes->{{3.8986804479317713`*^9, 3.898680457370174*^9}, {
   3.898680506362445*^9, 3.8986805195839977`*^9}, 3.898680604460902*^9, 
   3.898681246250539*^9, {3.898681490053649*^9, 3.898681509932925*^9}, 
   3.898681571233137*^9, {3.898682849147546*^9, 3.898682860319758*^9}, 
   3.898683033277285*^9},
 CellLabel->
  "Out[4928]=",ExpressionUUID->"1aee5f15-4406-4a6c-ab4b-85b4c4345834"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InputForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.898682865871729*^9, 3.898682867759656*^9}},
 CellLabel->
  "In[4888]:=",ExpressionUUID->"cc712871-1dea-4e98-9eb5-789f6693d782"],

Cell["\<\
-1/69657034752*(e4^2*e6*(27489243085*e4^9 + 189114116937*e4^6*e6^2 + \
177632766471*e4^3*e6^4 + 
     21771164387*e6^6)*DTh[0])/Eta^104 + 
 ((4132634222*e4^12 + 90332924791*e4^9*e6^2 + 173271553815*e4^6*e6^4 + 
    50628642229*e4^3*e6^6 + 895654223*e6^8)*DTh[1])/(5804752896*Eta^104) - 
 (e4*e6*(4768083767*e4^9 + 25127775147*e4^6*e6^2 + 17062071045*e4^3*e6^4 + \
1415010841*e6^6)*
   DTh[2])/(241864704*Eta^104)\
\>", "Output",
 CellChangeTimes->{3.898682868249209*^9},
 CellLabel->
  "Out[4888]//InputForm=",ExpressionUUID->"4da4c8be-d398-4a63-9b77-\
bbb6ee5a5d93"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Constraints on the polar part of generating series of rank r DT invariants\
\>", "Section",
 CellChangeTimes->{{3.8461655233121023`*^9, 3.846165529874572*^9}, {
   3.846325673437387*^9, 3.846325673530067*^9}, {3.846325711887072*^9, 
   3.846325711975264*^9}, 3.846902175710864*^9, {3.846902245876189*^9, 
   3.84690225167598*^9}, {3.851491050091824*^9, 3.851491054252893*^9}, {
   3.851528582279464*^9, 3.851528616285613*^9}, {3.856915821498622*^9, 
   3.856915836159334*^9}},ExpressionUUID->"4afdc534-a8ae-4d02-8022-\
e2e5c15e8038"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Dimension of space of VV modular forms: \>\"", ",", 
    RowBox[{"Dimh", "[", 
     RowBox[{"kappa", ",", "c2", ",", "r"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of constraints on polar terms: \>\"", ",", 
    RowBox[{
     RowBox[{"PolarP", "[", 
      RowBox[{"kappa", ",", "c2", ",", "r"}], "]"}], "-", 
     RowBox[{"Dimh", "[", 
      RowBox[{"kappa", ",", "c2", ",", "r"}], "]"}]}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.856916218545169*^9, 3.856916219852037*^9}, {
  3.856916475308707*^9, 3.856916475372827*^9}, {3.8569174728544407`*^9, 
  3.856917494278975*^9}, {3.856917525252398*^9, 3.8569175734507647`*^9}, {
  3.856918214791174*^9, 3.856918214863494*^9}, {3.8581304425241613`*^9, 
  3.858130442639041*^9}, {3.8829795763041563`*^9, 3.8829795764921227`*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"eca8f52b-65bf-4852-94ed-a5436918df48"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dimension of space of VV modular forms: \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["Dimension of space of VV modular forms: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8569174949876738`*^9, {3.8569175604311323`*^9, 3.8569175743422937`*^9}, 
   3.856917828399006*^9, 3.856917987651973*^9, 3.8569181614927998`*^9, 
   3.856918215354927*^9, 3.856919566148878*^9, 3.856919776378221*^9, 
   3.8569198431931868`*^9, 3.858130042755807*^9, 3.8581304430189*^9, 
   3.882979576946588*^9},
 CellLabel->
  "During evaluation of \
In[416]:=",ExpressionUUID->"8b5043c3-4920-40e6-ab99-71bba0f6dbd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of constraints on polar terms: \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["Number of constraints on polar terms: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8569174949876738`*^9, {3.8569175604311323`*^9, 3.8569175743422937`*^9}, 
   3.856917828399006*^9, 3.856917987651973*^9, 3.8569181614927998`*^9, 
   3.856918215354927*^9, 3.856919566148878*^9, 3.856919776378221*^9, 
   3.8569198431931868`*^9, 3.858130042755807*^9, 3.8581304430189*^9, 
   3.882979576948036*^9},
 CellLabel->
  "During evaluation of \
In[416]:=",ExpressionUUID->"aecdbdeb-1a26-48d0-b078-0e92c3a913d4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "number", " ", "of", " ", "polar", " ", "coefficients", " ", "in", " ", 
    "elliptic", " ", 
    RowBox[{"genus", ":"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"npolar", "=", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Ceiling", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"kappa", " ", 
              RowBox[{"r", "^", "3"}]}], "+", 
             RowBox[{"c2", " ", "r"}]}], ")"}], "/", "24"}], "-", 
          RowBox[{"FractionalPart", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mu", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "kappa", " ", "r"}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"r", " ", "/", "2"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "0", ",", 
          RowBox[{"r", " ", 
           RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "total", " ", "number", " ", "of", " ", "polar", " ", "coefficients", " ",
      "in", " ", 
     RowBox[{"Ansatz", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"npolart", "=", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "kappa"}], " ", "r", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"r", "/", "2"}], "+", 
               RowBox[{"k", "/", 
                RowBox[{"(", 
                 RowBox[{"kappa", " ", "r"}], ")"}]}]}], ")"}], "^", "2"}], 
            "/", "2"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "kappa", " ", 
              RowBox[{"r", "^", "3"}]}], "+", 
             RowBox[{"c2", " ", "r"}]}], ")"}], "/", "24"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"r", " ", 
            RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}], "]"}]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<The total number of polar coefficients (including vanishing ones) \
is \>\"", ",", "npolar", ",", "\"\< but we work in a larger space with \>\"", 
      ",", "npolart", ",", " ", "\"\< polar coefficients\>\""}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.846220843311717*^9, 3.846220862128422*^9}, {
   3.846221001844215*^9, 3.84622100198964*^9}, {3.846221105447957*^9, 
   3.846221106058689*^9}, {3.846222695642215*^9, 3.846222696892507*^9}, {
   3.846239221503718*^9, 3.846239229610525*^9}, {3.8462392889334*^9, 
   3.846239289103101*^9}, {3.84623936455755*^9, 3.846239396614051*^9}, {
   3.851526826225658*^9, 3.851526851340506*^9}, {3.851528030062627*^9, 
   3.85152813725128*^9}, {3.851528860349596*^9, 3.851528971910351*^9}, {
   3.8515290023258753`*^9, 3.85152905192756*^9}, {3.8515290897641983`*^9, 
   3.851529102912854*^9}, {3.851529269387755*^9, 3.85152931649347*^9}, {
   3.8515296667626667`*^9, 3.851529668371028*^9}, {3.8515297034471292`*^9, 
   3.851529708480413*^9}, {3.8515297397167673`*^9, 3.851529753020741*^9}, 
   3.851783810376276*^9, {3.856916224183316*^9, 3.8569162329375772`*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"a5f910f6-2a84-4b07-afd8-0305932827ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The total number of polar coefficients (including vanishing \
ones) is \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" but we work in a larger space with \"\>", 
   "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" polar coefficients\"\>"}],
  SequenceForm[
  "The total number of polar coefficients (including vanishing ones) is ", 4, 
   " but we work in a larger space with ", 4, " polar coefficients"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.851529044851327*^9, 3.8515290527844954`*^9}, {
   3.851529090884923*^9, 3.851529103413553*^9}, {3.851529277651456*^9, 
   3.851529317645679*^9}, 3.851529669346964*^9, {3.851529713407669*^9, 
   3.8515297605390177`*^9}, 3.851564244517769*^9, 3.851564498881935*^9, 
   3.851687483233221*^9, 3.851767114080858*^9, 3.851783800947308*^9, 
   3.85178403451423*^9, 3.856067239770051*^9, 3.856067990479747*^9, 
   3.856915949949614*^9, 3.8569162334861107`*^9, 3.8569164770225353`*^9, 
   3.8569175798586473`*^9, 3.856917850147435*^9, 3.856917997347076*^9, 
   3.85691816255729*^9, 3.8569182174920187`*^9, 3.856919567459097*^9, 
   3.856919791174914*^9, 3.8569198454859753`*^9, 3.8581300443745413`*^9, 
   3.8581304439459057`*^9, 3.882979584697871*^9},
 CellLabel->
  "During evaluation of \
In[419]:=",ExpressionUUID->"5ed92140-1359-409d-b8a4-74fc509a0b12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lmax", "=", 
   RowBox[{"Catch", "[", 
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "count", " ", "monomials", " ", "in", " ", "e4", " ", "and", " ", "e6",
         " ", "with", " ", "total", " ", "weight", " ", "2", "kappa"}], "+", 
       RowBox[{"c2", "/", "2"}], "-", "2", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"kappa", ",", "2"}], "]"}], "-", 
       RowBox[{"2", "l"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ListPowers", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{"#", ",", "4"}], "]"}], ",", 
               RowBox[{"Count", "[", 
                RowBox[{"#", ",", "6"}], "]"}]}], "}"}], "&"}], ",", 
            RowBox[{"IntegerPartitions", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "kappa", " ", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"c2", "/", "2"}]}], "-", "2", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"kappa", " ", "r"}], ",", "2"}], "]"}], "-", 
               RowBox[{"2", "l"}]}], ",", "10000", " ", 
              RowBox[{"(*", " ", 
               RowBox[{"some", " ", "arbitrary", " ", "large", " ", 
                RowBox[{"number", " ", "!"}]}], "*)"}], ",", 
              RowBox[{"{", 
               RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Vars", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], "]"}],
                ",", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"ListPowers", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "Vars", "]"}], ">=", "npolart"}], ",", 
         RowBox[{"Throw", "[", "lmax", "]"}]}], "]"}], " ", ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"lmax", ",", "8", ",", "8"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The following Ansatz with up to \>\"", ",", "lmax", ",", 
    "\"\< derivatives has \>\"", ",", 
    RowBox[{"Length", "[", "Vars", "]"}], ",", "\"\< free parameters.\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ansatz", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"EvenQ", "[", "kappa", "]"}], ",", 
         RowBox[{"DTh", "[", "l", "]"}], ",", 
         RowBox[{"DdTh", "[", "l", "]"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"e4", "^", 
           RowBox[{"ListPowers", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], "]"}]}], 
          RowBox[{"e6", "^", 
           RowBox[{"ListPowers", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], "]"}]}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"ListPowers", "[", 
             RowBox[{"[", 
              RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}], "/", 
    RowBox[{"Eta", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "kappa"}], "+", "c2"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "Ansatz", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.858130091780528*^9, 3.858130134958591*^9}, 
   3.858130405158383*^9},
 CellLabel->
  "In[422]:=",ExpressionUUID->"3a92f1c7-9559-44d0-ab4a-abf24b32f880"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The following Ansatz with up to \"\>", "\[InvisibleSpace]", 
   "8", "\[InvisibleSpace]", "\<\" derivatives has \"\>", "\[InvisibleSpace]",
    "16", "\[InvisibleSpace]", "\<\" free parameters.\"\>"}],
  SequenceForm[
  "The following Ansatz with up to ", 8, " derivatives has ", 16, 
   " free parameters."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8581300790157824`*^9, 3.858130135516685*^9}, {
   3.858130405810131*^9, 3.8581304449624653`*^9}, 3.882979591920166*^9},
 CellLabel->
  "During evaluation of \
In[422]:=",ExpressionUUID->"880dbe12-6dd4-438e-9b32-ea920d76c4e0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["Eta", "54"]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["e4", "6"], "+", 
       RowBox[{
        SuperscriptBox["e4", "3"], " ", 
        SuperscriptBox["e6", "2"]}], "+", 
       SuperscriptBox["e6", "4"]}], ")"}], " ", 
     RowBox[{"DdTh", "[", "0", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["e4", "4"], " ", "e6"}], "+", 
       RowBox[{"e4", " ", 
        SuperscriptBox["e6", "3"]}]}], ")"}], " ", 
     RowBox[{"DdTh", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["e4", "5"], "+", 
       RowBox[{
        SuperscriptBox["e4", "2"], " ", 
        SuperscriptBox["e6", "2"]}]}], ")"}], " ", 
     RowBox[{"DdTh", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["e4", "3"], " ", "e6"}], "+", 
       SuperscriptBox["e6", "3"]}], ")"}], " ", 
     RowBox[{"DdTh", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["e4", "4"], "+", 
       RowBox[{"e4", " ", 
        SuperscriptBox["e6", "2"]}]}], ")"}], " ", 
     RowBox[{"DdTh", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["e4", "2"], " ", "e6", " ", 
     RowBox[{"DdTh", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["e4", "3"], "+", 
       SuperscriptBox["e6", "2"]}], ")"}], " ", 
     RowBox[{"DdTh", "[", "6", "]"}]}], "+", 
    RowBox[{"e4", " ", "e6", " ", 
     RowBox[{"DdTh", "[", "7", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["e4", "2"], " ", 
     RowBox[{"DdTh", "[", "8", "]"}]}]}], ")"}]}]], "Print",
 CellChangeTimes->{{3.8581300790157824`*^9, 3.858130135516685*^9}, {
   3.858130405810131*^9, 3.8581304449624653`*^9}, 3.8829795919218473`*^9},
 CellLabel->
  "During evaluation of \
In[422]:=",ExpressionUUID->"eb216559-0e5f-4db3-87ad-034ae9cc39a2"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "precompute", " ", "table", " ", "of", " ", "theta", " ", "series"}], " ", 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"DThTab", "=", 
     RowBox[{"{", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"EvenQ", "[", 
             RowBox[{"kappa", " ", "r"}], "]"}], ",", 
            RowBox[{"Th", "[", 
             RowBox[{"r", ",", "kappa", ",", "k", ",", "q"}], "]"}], ",", 
            RowBox[{
             RowBox[{"dTh", "[", 
              RowBox[{"r", ",", "kappa", ",", "k", ",", "q"}], "]"}], "/", 
             "I"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"r", " ", 
           RowBox[{"kappa", "/", "2"}]}]}], "}"}]}], "]"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wTheta", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", 
        RowBox[{"kappa", " ", "r"}], "]"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"DThTab", ",", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"q", " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Last", "[", "DThTab", "]"}], ",", "q"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"wTheta", "/", "12"}], " ", 
             RowBox[{"E2", "[", "q", "]"}], 
             RowBox[{"Last", "[", "DThTab", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "0", ",", "NMax"}], "}"}]}], "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"wTheta", "+=", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "lmax"}], "}"}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "compute", " ", "linear", " ", "combination", " ", "with", " ", 
     "coefficient", " ", 
     RowBox[{"s", "[", 
      RowBox[{"m", ",", "n"}], "]"}], " ", "in", " ", "front", " ", "of", " ", 
     RowBox[{"E4", "^", "m"}], " ", 
     RowBox[{"E6", "^", "n"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "Z", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Z", "[", "k_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], "]"}],
                ",", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
                "]"}]}], "]"}], 
             RowBox[{
              RowBox[{"E4", "[", "q", "]"}], "^", 
              RowBox[{"ListPowers", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"l", "+", "1"}], ",", "i", ",", "1"}], "]"}], 
               "]"}]}], 
             RowBox[{
              RowBox[{"E6", "[", "q", "]"}], "^", 
              RowBox[{"ListPowers", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"l", "+", "1"}], ",", "i", ",", "2"}], "]"}], 
               "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"ListPowers", "[", 
                RowBox[{"[", 
                 RowBox[{"l", "+", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
           "]"}], 
          RowBox[{"DThTab", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"l", "+", "1"}], ",", 
             RowBox[{"k", "+", "1"}]}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "lmax"}], "}"}]}], "]"}], ")"}], "/", 
      RowBox[{
       RowBox[{"eta", "[", "q", "]"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"r", "^", "3"}], " ", "kappa"}], "+", 
         RowBox[{"c2", " ", "r"}]}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.846316206887471*^9, 3.846316417886236*^9}, {
   3.846316482272294*^9, 3.8463165200967693`*^9}, 3.846316574173181*^9, {
   3.84631660705667*^9, 3.846316607257908*^9}, {3.846316656545313*^9, 
   3.846316667230761*^9}, {3.846318757963377*^9, 3.8463187620416193`*^9}, {
   3.84632724477804*^9, 3.8463272568494263`*^9}, {3.8463275373084803`*^9, 
   3.8463275536609573`*^9}, {3.84632776068268*^9, 3.846327761279366*^9}, {
   3.8514921539975777`*^9, 3.851492179806238*^9}, 3.851493130996004*^9, {
   3.851493312013125*^9, 3.851493329388859*^9}, {3.851493649150783*^9, 
   3.851493658112536*^9}, {3.851507511917736*^9, 3.851507512146883*^9}, {
   3.8515075546988487`*^9, 3.8515075550148163`*^9}, 3.851515712854648*^9, 
   3.85151586593926*^9, {3.8515298733478937`*^9, 3.851529898087825*^9}, {
   3.856916323593453*^9, 3.856916346284759*^9}, {3.856916952409802*^9, 
   3.856916963059862*^9}, {3.878019416811367*^9, 3.878019417316061*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"dc4dfe15-ef80-4941-b42a-6bc37a3aea93"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Eq", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "^", "3"}], " ", "kappa"}], " ", "+", 
            RowBox[{"r", " ", "c2"}]}], " ", ")"}], "/", "24"}], "-", 
         RowBox[{"FractionalPart", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"k", "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "kappa", " ", "r"}], " ", ")"}]}], "+", 
           RowBox[{"k", " ", 
            RowBox[{"r", " ", "/", "2"}]}]}], "]"}]}], ")"}]}], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Z", "[", "k", "]"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{"kappa", " ", 
        RowBox[{"r", "/", "2"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"sos", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Eq", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "Eq", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", "sos", "]"}], "==", "0"}], ",", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<There are no solutions.\>\"", "]"}], ";"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sos", "=", 
     RowBox[{"sos", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "sos", "]"}], "<", 
       RowBox[{"Length", "[", "Vars", "]"}]}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<The generators are not independent, there appears to be \>\"", 
        ",", 
        RowBox[{
         RowBox[{"Length", "[", "Vars", "]"}], "-", 
         RowBox[{"Length", "[", "sos", "]"}]}], ",", 
        "\"\< relations among them, hence \>\"", ",", 
        RowBox[{"npolart", "-", 
         RowBox[{"Length", "[", "sos", "]"}]}], ",", 
        "\"\< constraints on polar terms\>\""}], "]"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<The generators are independent\>\"", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.846316206887471*^9, 3.846316417886236*^9}, {
   3.846316482272294*^9, 3.8463165200967693`*^9}, 3.846316574173181*^9, {
   3.84631660705667*^9, 3.846316607257908*^9}, {3.846316656545313*^9, 
   3.846316667230761*^9}, {3.846318757963377*^9, 3.8463187620416193`*^9}, {
   3.84632724477804*^9, 3.8463272568494263`*^9}, {3.8463275373084803`*^9, 
   3.8463275536609573`*^9}, {3.84632776068268*^9, 3.846327761279366*^9}, {
   3.8514921539975777`*^9, 3.851492179806238*^9}, 3.851493130996004*^9, {
   3.851493312013125*^9, 3.851493329388859*^9}, {3.851493649150783*^9, 
   3.851493658112536*^9}, {3.851507511917736*^9, 3.851507512146883*^9}, {
   3.8515075546988487`*^9, 3.8515075550148163`*^9}, 3.851515712854648*^9, 
   3.85151586593926*^9, {3.8515298733478937`*^9, 3.8515299180352497`*^9}, {
   3.856916016263435*^9, 3.8569160208561783`*^9}, {3.856916353643942*^9, 
   3.8569163556830378`*^9}, {3.8569181955290737`*^9, 3.856918209739917*^9}, {
   3.856919705294671*^9, 3.8569197310852222`*^9}, {3.878019423003829*^9, 
   3.878019423263701*^9}},ExpressionUUID->"22ef40ed-7ec2-42d7-8657-\
e87e1e4dda18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The generators are not independent, there appears to be \"\>", 
   "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\" relations among them, hence \"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" constraints on polar terms\"\>"}],
  SequenceForm[
  "The generators are not independent, there appears to be ", 30, 
   " relations among them, hence ", 1, " constraints on polar terms"],
  Editable->False]], "Print",
 CellChangeTimes->{3.856919072181983*^9, 3.856919577598659*^9, 
  3.8569196333452168`*^9, 3.8569197379542007`*^9, 3.856919810826499*^9, 
  3.856919962891533*^9, 3.856920199560787*^9, 3.8569208009669113`*^9, 
  3.858130452982293*^9},
 CellLabel->
  "During evaluation of \
In[503]:=",ExpressionUUID->"266b3820-6621-44a9-98d8-2b56d7b987cb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 844},
WindowMargins->{{438, Automatic}, {Automatic, 64}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"16e85226-cd9e-424a-aaaf-ae994d432a95"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 513, 9, 125, "Title",ExpressionUUID->"60f2fc02-14fa-44c0-931f-336addf8ca87"],
Cell[1096, 33, 279, 7, 26, "Text",ExpressionUUID->"d67c981b-e847-4373-bb5a-6a452bce2d6d"],
Cell[1378, 42, 14863, 399, 825, "Input",ExpressionUUID->"d09f357d-d265-4f97-9b66-e3965b6a4840"],
Cell[CellGroupData[{
Cell[16266, 445, 4216, 115, 146, "Input",ExpressionUUID->"3817eb50-76ce-48ab-af23-2c8b0fc7995f"],
Cell[20485, 562, 3127, 76, 312, "Output",ExpressionUUID->"b43efc14-7698-4abc-af7f-9d674e39bb1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23649, 643, 2152, 56, 127, "Input",ExpressionUUID->"1aabe163-312e-4d46-8d73-a3ae157b21c1"],
Cell[25804, 701, 3285, 59, 312, "Output",ExpressionUUID->"e0b36493-f1ac-4e54-8385-2ec9baa0b038"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29126, 765, 177, 3, 68, "Section",ExpressionUUID->"90fb3366-15c6-465a-a303-b14c99695b37"],
Cell[29306, 770, 7490, 215, 241, "Input",ExpressionUUID->"a48059c7-7bd7-409c-94f1-6c4de1bb929b"],
Cell[36799, 987, 4991, 141, 212, "Input",ExpressionUUID->"a69b4746-4b2a-4616-bbbb-2a7253815a42"],
Cell[41793, 1130, 6667, 148, 317, "Input",ExpressionUUID->"ef4cdca9-e598-4c0e-a0ad-e950132e626f"],
Cell[48463, 1280, 5250, 82, 89, "Input",ExpressionUUID->"86c57c57-1a5e-42c6-a137-5b4e11b51e29"],
Cell[CellGroupData[{
Cell[53738, 1366, 5972, 110, 184, "Input",ExpressionUUID->"024afc1c-2edd-4176-8fe0-9f7b7c2d0365"],
Cell[59713, 1478, 2032, 31, 31, "Output",ExpressionUUID->"f5693af9-8548-44cd-96b1-2957104dc142"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61794, 1515, 231, 4, 68, "Section",ExpressionUUID->"039a42a2-c3b6-4520-98f6-83d10dcda196"],
Cell[62028, 1521, 1455, 34, 89, "Input",ExpressionUUID->"f192d79f-1505-4ed2-a5d3-f56d71cd984e"],
Cell[CellGroupData[{
Cell[63508, 1559, 4926, 119, 146, "Input",ExpressionUUID->"a5c69b2f-c03d-4a1d-b682-42cd78794e93"],
Cell[68437, 1680, 1442, 26, 50, "Output",ExpressionUUID->"52b69523-f2ee-4d95-a8de-5e24b141425d"]
}, Open  ]],
Cell[69894, 1709, 580, 16, 73, "Input",ExpressionUUID->"2da1ab16-2201-47b4-8419-daa4461144bd"],
Cell[70477, 1727, 1413, 44, 73, "Input",ExpressionUUID->"deec7662-6c66-4be6-aec4-d7b0f1129ee9"],
Cell[CellGroupData[{
Cell[71915, 1775, 3265, 83, 165, "Input",ExpressionUUID->"46f144c8-1a41-4368-8806-a08992a12359"],
Cell[75183, 1860, 2204, 35, 44, "Print",ExpressionUUID->"455a4d78-80e7-4942-9e48-d8e2ff7aae63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77424, 1900, 5182, 137, 336, "Input",ExpressionUUID->"f0a1ec61-82d1-4341-a0d4-fc9a99976b92"],
Cell[CellGroupData[{
Cell[82631, 2041, 1543, 27, 24, "Print",ExpressionUUID->"54d2d069-e010-4577-8bb8-d9cb5bcd9c0c"],
Cell[84177, 2070, 1544, 32, 45, "Print",ExpressionUUID->"7995a47e-ef10-403f-8eb3-79ce2654dcd8"]
}, Open  ]]
}, Open  ]],
Cell[85748, 2106, 4809, 118, 260, "Input",ExpressionUUID->"fa61e548-90c4-4c76-96a9-d8bf160a9d15"],
Cell[CellGroupData[{
Cell[90582, 2228, 1990, 58, 89, "Input",ExpressionUUID->"2133e87d-f102-4bf8-a586-e24aac0ede14"],
Cell[92575, 2288, 340, 6, 31, "Output",ExpressionUUID->"06f08e68-677e-4f63-ba01-dadbb755faaf"]
}, Open  ]],
Cell[92930, 2297, 3665, 87, 127, "Input",ExpressionUUID->"e347682b-377e-4dd2-a789-ceb3db582de8"],
Cell[96598, 2386, 5315, 130, 203, "Input",ExpressionUUID->"7660e4c6-3597-4597-846b-ccedf21ac8dd"],
Cell[101916, 2518, 5107, 115, 165, "Input",ExpressionUUID->"9fac08d2-86e8-4c8d-a01a-6c39a354501c"],
Cell[CellGroupData[{
Cell[107048, 2637, 5637, 146, 412, "Input",ExpressionUUID->"664b4ca4-9f7e-48a9-a11f-5a8f819f377b"],
Cell[CellGroupData[{
Cell[112710, 2787, 1964, 33, 24, "Print",ExpressionUUID->"00c32920-d77b-4d79-9a18-a281edfa8c82"],
Cell[114677, 2822, 1707, 26, 24, "Print",ExpressionUUID->"d89dca02-d640-4724-b74d-3f4c872fcbe6"],
Cell[116387, 2850, 2233, 45, 45, "Print",ExpressionUUID->"c714f66b-244b-4b7d-97bf-6f6d488e3ff7"],
Cell[118623, 2897, 1708, 26, 24, "Print",ExpressionUUID->"a4321083-5526-4667-b611-83fd032f9972"],
Cell[120334, 2925, 2420, 48, 27, "Print",ExpressionUUID->"826dacbb-f98c-4e6f-9174-8a6dd50b9c4a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122803, 2979, 339, 7, 51, "Input",ExpressionUUID->"62420a03-87c8-42d6-9864-8af2cc745b55"],
Cell[123145, 2988, 486, 12, 50, "Output",ExpressionUUID->"19fb2a2f-5981-44c4-94e3-977e42705774"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123668, 3005, 286, 6, 31, "Input",ExpressionUUID->"209721d3-398d-48c6-982c-4c288d867e83"],
Cell[123957, 3013, 733, 17, 52, "Output",ExpressionUUID->"b2b72989-be97-4be9-8f44-82c2d90225c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124727, 3035, 1546, 35, 70, "Input",ExpressionUUID->"154e70e8-f19b-4718-9e55-960fafb399f4"],
Cell[126276, 3072, 1686, 38, 52, "Output",ExpressionUUID->"f673ffc4-526b-4b3b-91c6-8b1ba9a783c9"],
Cell[127965, 3112, 968, 15, 31, "Output",ExpressionUUID->"adf8fbae-f939-435f-b03f-9396e7a86a1b"]
}, Open  ]],
Cell[128948, 3130, 5953, 158, 203, "Input",ExpressionUUID->"8f62d0dc-e62f-4e59-908d-d1d208296415"],
Cell[CellGroupData[{
Cell[134926, 3292, 839, 20, 31, "Input",ExpressionUUID->"0e9e04f4-f356-4897-be5e-400d9cfe1f66"],
Cell[135768, 3314, 943, 22, 31, "Output",ExpressionUUID->"4745910c-7f41-41b7-8191-0565f6c8746c"]
}, Open  ]],
Cell[136726, 3339, 1684, 50, 89, "Input",ExpressionUUID->"77646a6c-7d35-42d6-abba-3d2de58b0150"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138447, 3394, 492, 9, 68, "Section",ExpressionUUID->"b404663d-0457-4ec4-bfb8-040488166e79"],
Cell[138942, 3405, 437, 13, 31, "Input",ExpressionUUID->"b1f35a07-4085-4e3b-a049-31285b9acdc4"],
Cell[139382, 3420, 1271, 36, 70, "Input",ExpressionUUID->"13e28cb1-7a41-45ce-b5fa-0fe5967930ea"],
Cell[CellGroupData[{
Cell[140678, 3460, 3196, 76, 241, "Input",ExpressionUUID->"96205da0-a53d-45ef-917a-a030614f984d"],
Cell[143877, 3538, 3903, 104, 89, "Output",ExpressionUUID->"2505aeb0-b604-45db-8e81-628021839497"]
}, Open  ]],
Cell[147795, 3645, 7540, 201, 469, "Input",ExpressionUUID->"c8b4769b-6d68-40a9-80c9-d8c77b2ecc52"],
Cell[CellGroupData[{
Cell[155360, 3850, 4831, 114, 146, "Input",ExpressionUUID->"a018bef2-6f07-4fb9-889a-8ff90ba37851"],
Cell[160194, 3966, 2200, 48, 50, "Output",ExpressionUUID->"382224d1-9a53-4b88-aeb8-884a28812b7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162431, 4019, 2790, 71, 184, "Input",ExpressionUUID->"933e9ca7-ecfc-4d6f-ac04-a546ffd43d9c"],
Cell[165224, 4092, 2162, 48, 50, "Output",ExpressionUUID->"3cf197f4-a9ce-40be-9997-8e1fb913c2c8"]
}, Open  ]],
Cell[167401, 4143, 1367, 41, 73, "Input",ExpressionUUID->"c767660d-663b-48f4-a61b-ad0997a13231"],
Cell[CellGroupData[{
Cell[168793, 4188, 2161, 61, 137, "Input",ExpressionUUID->"987a5d46-4bad-4c49-a959-f46268e716da"],
Cell[170957, 4251, 1259, 38, 50, "Output",ExpressionUUID->"540383f7-10d0-4381-bfc5-b2cd21b4539d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172253, 4294, 3064, 80, 203, "Input",ExpressionUUID->"f2c06f42-3c97-4d2b-a2c6-51be5bc8280c"],
Cell[175320, 4376, 1927, 43, 50, "Output",ExpressionUUID->"7d8877f3-c198-4345-8d5e-aa7a31abdbbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177284, 4424, 634, 13, 51, "Input",ExpressionUUID->"24ba2d3c-8283-4131-bc7f-9d4a2ab2d968"],
Cell[177921, 4439, 1872, 45, 50, "Output",ExpressionUUID->"ffa205ac-852c-431a-a0dd-2fc162144a66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179830, 4489, 3538, 88, 184, "Input",ExpressionUUID->"785b797a-8f60-440f-a886-f9e7e5ed0f6c"],
Cell[183371, 4579, 1466, 25, 44, "Print",ExpressionUUID->"6c2bb5c6-02f2-4792-bee8-7e5757bf5d5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184874, 4609, 5042, 136, 336, "Input",ExpressionUUID->"f0fc8dba-e004-4498-88f3-56c689437425"],
Cell[CellGroupData[{
Cell[189941, 4749, 916, 17, 24, "Print",ExpressionUUID->"67f76a5c-6811-4f3b-b82b-c1bc9a12c99c"],
Cell[190860, 4768, 1507, 41, 45, "Print",ExpressionUUID->"2ded3a14-3df1-4e88-a41b-e9b793b460c1"]
}, Open  ]]
}, Open  ]],
Cell[192394, 4813, 5667, 145, 260, "Input",ExpressionUUID->"a47a69e4-fafe-4e00-b2b2-2dfb2b09dd0a"],
Cell[198064, 4960, 2457, 57, 70, "Input",ExpressionUUID->"f7b167a1-c780-4254-984d-531d052d4c45"],
Cell[CellGroupData[{
Cell[200546, 5021, 4123, 107, 317, "Input",ExpressionUUID->"c86331aa-4d93-4452-b691-a257f40846d3"],
Cell[204672, 5130, 836, 14, 24, "Print",ExpressionUUID->"f57a8569-9c41-4016-bece-d7dd46b92e3b"],
Cell[205511, 5146, 1722, 46, 96, "Output",ExpressionUUID->"835eb3a7-62de-45f1-b8cd-775a786d8537"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207270, 5197, 1691, 42, 108, "Input",ExpressionUUID->"b37cfa6d-04f6-4077-82ee-f9b1d94074da"],
Cell[208964, 5241, 2843, 79, 98, "Output",ExpressionUUID->"48ce3cc3-51a0-4bdd-bb9d-64e7f884ccb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211844, 5325, 5538, 139, 298, "Input",ExpressionUUID->"74b33a94-2611-4021-a354-b62632214c8e"],
Cell[217385, 5466, 820, 14, 24, "Print",ExpressionUUID->"e7f6d43e-5b48-4412-87ee-99d767a60001"],
Cell[218208, 5482, 5001, 118, 180, "Output",ExpressionUUID->"9dc3770b-5791-42a0-8c84-31818943f54b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223246, 5605, 1540, 41, 70, "Input",ExpressionUUID->"90340453-0040-407b-8faf-2ad32d0ad5ff"],
Cell[224789, 5648, 4078, 88, 136, "Output",ExpressionUUID->"45e21c79-6b29-48aa-bbb3-09ed21f8d7d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228904, 5741, 503, 11, 51, "Input",ExpressionUUID->"f096ead8-3bf4-42b5-950a-8330f22dfcbe"],
Cell[229410, 5754, 186, 3, 31, "Output",ExpressionUUID->"8f5dfaa2-c4f3-4dbc-880c-2296acd11dba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229633, 5762, 1059, 28, 34, "Input",ExpressionUUID->"8d1548fa-15af-4456-b471-aa474814a39a"],
Cell[230695, 5792, 1699, 46, 96, "Output",ExpressionUUID->"1aee5f15-4406-4a6c-ab4b-85b4c4345834"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232431, 5843, 212, 4, 31, "Input",ExpressionUUID->"cc712871-1dea-4e98-9eb5-789f6693d782"],
Cell[232646, 5849, 577, 13, 127, "Output",ExpressionUUID->"4da4c8be-d398-4a63-9b77-bbb6ee5a5d93"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233272, 5868, 543, 9, 68, "Section",ExpressionUUID->"4afdc534-a8ae-4d02-8022-e2e5c15e8038"],
Cell[CellGroupData[{
Cell[233840, 5881, 1069, 24, 70, "Input",ExpressionUUID->"eca8f52b-65bf-4852-94ed-a5436918df48"],
Cell[CellGroupData[{
Cell[234934, 5909, 661, 14, 24, "Print",ExpressionUUID->"8b5043c3-4920-40e6-ab99-71bba0f6dbd5"],
Cell[235598, 5925, 657, 14, 24, "Print",ExpressionUUID->"aecdbdeb-1a26-48d0-b078-0e92c3a913d4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[236304, 5945, 3539, 88, 184, "Input",ExpressionUUID->"a5f910f6-2a84-4b07-afd8-0305932827ca"],
Cell[239846, 6035, 1380, 24, 44, "Print",ExpressionUUID->"5ed92140-1359-409d-b8a4-74fc509a0b12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241263, 6064, 4968, 134, 336, "Input",ExpressionUUID->"3a92f1c7-9559-44d0-ab4a-abf24b32f880"],
Cell[CellGroupData[{
Cell[246256, 6202, 636, 13, 24, "Print",ExpressionUUID->"880dbe12-6dd4-438e-9b32-ea920d76c4e0"],
Cell[246895, 6217, 2028, 63, 85, "Print",ExpressionUUID->"eb216559-0e5f-4db3-87ad-034ae9cc39a2"]
}, Open  ]]
}, Open  ]],
Cell[248950, 6284, 5645, 144, 260, "Input",ExpressionUUID->"dc4dfe15-ef80-4941-b42a-6bc37a3aea93"],
Cell[CellGroupData[{
Cell[254620, 6432, 3760, 93, 222, "Input",ExpressionUUID->"22ef40ed-7ec2-42d7-8657-e87e1e4dda18"],
Cell[258383, 6527, 827, 17, 44, "Print",ExpressionUUID->"266b3820-6621-44a9-98d8-2b56d7b987cb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> X10.m <==
(* ::Package:: *)

(* X10 *)
CY = "X10"; 
chi = -288; kappa = 1; c2 = 34; pmax = 6; 
(* useless: lmax = 0; lmax2 = 2; *)
GV = {{231200, 12215785600, 1700894366474400}, {280, 207680960, 
    161279120326840}, {3, -537976, 
    1264588024791}, {0, -1656, -46669244594}, {0, -12, 630052679}, {0,
     0, -1057570}, {0, 0, -2646}, {0, 0, -18}};

DTTab={{-6,-5,-4,-3,-2,-1,0,1,2,3,4,5},{0,0,0,0,0,0,1,288,40752,3774912,257328792,13758090048},{0,0,0,0,0,3,1150,435827,89103872,11141118264,968996390992,63513685489480},{0,0,0,-12,-5181,-1529746,-64916198,40225290446,9325643249563,1112733511380100,90993256088380992,5645100706072413248},{-18,-8046,-2643046,124326682,76394860068,8970225649792,743954160468176,73998770441852048,8050226616095212828,724738788884946950594,50704197282400990365938,2813474814246589195125658}};

h1 = {3/q^(35/24) - 576/q^(11/24) + 271704 q^(13/24) + 
    206401533 q^(37/24) + 21593767647 q^(61/24) + 
    1054723755951 q^(85/24) + 32284128375441 q^(109/24) + 
    712354726837152 q^(133/24) + 12285858777278001 q^(157/24) + 
    174458903329873872 q^(181/24) + 2114022561207781950 q^(205/24) + 
    22434520423492251114 q^(229/24)};


==> X2222.m <==
CY = "X2222";
chi = -128; kappa = 16; c2 = 64; pmax = 5; lmax = 8;

GV={{512, 9728, 416256, 25703936, 1957983744, 170535923200, 16300354777600, 1668063096387072, 179845756064329728, 
  20206497983891554816}, {0, 0, 0, 14752, 8782848, 2672004608, 615920502784, 123699143093152, 22984995833484288, 
  4071465816864581632}, {0, 0, 0, 0, 0, 1427968, 2440504320, 1628589698304, 702453851520512, 236803123487243776}, 
 {0, 0, 0, 0, 0, 0, 86016, 2403984384, 4702943495168, 4206537025629952}, {0, 0, 0, 0, 0, 0, 0, -37632, 2449622016, 16316531089408}, 
 {0, 0, 0, 0, 0, 0, 0, -672, 258048, 2777384448}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 4283904}};
 
DTTab={{-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, 0, 0, 0, 0, 1, 128, 7872, 308992, 8668512, 
  184310016}, {0, 0, 0, 0, 0, 0, 512, 64512, 3900928, 150337536, 4133702144}, 
 {0, 0, 0, 0, 0, 0, 9728, 1356544, 90337792, 3820398080, 114999328256}, 
 {0, 0, 0, 0, 0, 0, 416256, 57428992, 3811304448, 161645041664, 4907535729152}, 
 {0, 0, 0, 0, 0, 14752, 27592192, 3615258880, 233963061760, 9752752618880, 292248335101440}, 
 {0, 0, 0, 0, 0, 8782848, 3089741312, 334005965824, 19901940605440, 789921203529728, 
  22872017785907200}, {0, 0, 0, 0, 1427968, 2857640448, 528800790528, 44911222707968, 
  2345453425978368, 85468538949971456, 2327259222099437056}, 
 {0, 0, 0, 86016, 2451858432, 934638858240, 116559621707264, 8004013269150720, 
  363671494077060608, 11981140042058446848, 301772584715794971136}, 
 {0, -672, -129024, 2392944768, 1945381563648, 356833378589872, 32067803814853376, 
  1801967963699774848, 71093859294029974016, 2102745896979703306720, 48547901456339185638912}, 
 {0, 258048, 2484372480, 5033430293504, 1345766951897600, 155660139853486080, 
  10654086118015130112, 496532327040030112768, 17024770728429381227008, 
  450313528104414187597824, 9473620652254139488374784}, {4283904, 3368563200, 16733780022784, 
  6420694261417728, 936978678720185856, 76729093368371391488, 4158211929260432549888, 
  162955206976468213356544, 4873072804894013081558016, 115137609031905864796042240, 
  2199273993939665640624461312}};

==> X322.m <==
(* ::Package:: *)

CY = "X322";
chi = -144; kappa = 12; c2 = 60; pmax = 7; lmax = 6;
GV={{720, 22428, 1611504, 168199200, 21676931712, 3195557904564, 517064870788848, 89580965599606752, 16352303769375910848, 
  3110686153486233022944}, {0, 0, 64, 265113, 198087264, 89191835056, 32343228035424, 10503104916431241, 3201634967657293024, 
  938339891693591616792}, {0, 0, 0, 0, 10080, 180870120, 315217101456, 280315384261560, 178223080602086784, 92956762377234127260}, 
 {0, 0, 0, 0, 0, -3696, 199357344, 1430336342574, 2915033921871456, 3407333343015395160}, 
 {0, 0, 0, 0, 0, -56, 30240, 194067288, 8888143990672, 39834191953223028}, {0, 0, 0, 0, 0, 0, 0, 795339, -233104896, 
  79911813545784}, {0, 0, 0, 0, 0, 0, 0, 0, 4857552, -27654565932}, {0, 0, 0, 0, 0, 0, 0, 0, 384, 8170416}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 134568}};
 
 DTTab={{-7,-6,-5,-4,-3,-2,-1,0,1,2,3,4,5},{0,0,0,0,0,0,0,1,144,10008,446304,14316588,350845920},{0,0,0,0,0,0,0,0,720,102240,7000560,307235520,9686471760},{0,0,0,0,0,0,0,0,22428,3443616,254303604,12014149248,407246588604},{0,0,0,0,0,0,0,64,1620720,245622240,18019908288,849589661376,28853808880752},{0,0,0,0,0,0,0,265113,206421552,27955859922,1957624164576,89730678314268,2986771630142016},{0,0,0,0,0,0,10080,199558944,50497608240,5249855378592,323810241865488,13740535495028160,433577858542032960},{0,0,0,0,-56,-12096,179713440,115538513824,18048558130992,1472617884239424,78052676370951268,2978666391558036096,86782286505213782280},{0,0,0,0,30240,203853024,345042582768,80621151144192,8605768430007504,561617101323021600,25517508028002438480,867211844594014341504,23038024582766712368736},{0,0,0,795339,314958816,1468365205338,494686342906560,66941793467835048,5249471105266132320,278353308826324254564,10843701013395147777552,326430746085482591726736,7846795207354030472891952},{0,384,4917456,519490080,8909333763728,4248567723831264,707444710981195680,64972679520222511168,3934540848742651343232,172443965918460509441952,5784988575317507193572480,154039500224595291821027040,3336247223586616774655008368},{134568,29432160,-24749413236,75833702847360,51670942749167580,10267890376922104032,1075860045576428947740,72803503592971115549472,3523736900952742355517240,129588714153462190884744960,3765473345253850763179362732,88768184271627546961034752512,1728874218611534350672071457560}};
 


==> X33.m <==
(* ::Package:: *)

(* X33 *)
CY = "X33";
chi = -144; c2 = 54; kappa = 9; pmax = 9; lmax = 4;lmax2=10;
GV = {{1053, 52812, 6424326, 1139448384, 249787892583, 62660964509532,
     17256453900822009, 5088842568426162960, 
    1581250717976557887945}, {0, 0, 3402, 5520393, 4820744484, 
    3163476682080, 1798399482469092, 944929890853230501, 
    473725044069553679454}, {0, 0, 0, 0, 5520393, 23395810338, 
    42200615912499, 50349477671013600, 47431893998882182563}, {0, 0, 
    0, 0, 0, 6852978, 174007524240, 785786604262830, 
    1789615720312984368}, {0, 0, 0, 0, 0, 10206, -484542, 
    2028116431098, 21692992151427138}, {0, 0, 0, 0, 0, 0, 
    158436, -784819773, 36760497856020}, {0, 0, 0, 0, 0, 0, 0, 
    372762, -61753761036}, {0, 0, 0, 0, 0, 0, 0, 6318, -5412348}, {0, 
    0, 0, 0, 0, 0, 0, 0, 39033}, {0, 0, 0, 0, 0, 0, 0, 0, 1170}, {0, 
    0, 0, 0, 0, 0, 0, 0, 15}};
   
DTTab={{-9,-8,-7,-6,-5,-4,-3,-2,-1,0,1,2,3,4,5},{0,0,0,0,0,0,0,0,0,1,144,10008,446304,14316588,350845920},{0,0,0,0,0,0,0,0,0,0,1053,149526,10238319,449331948,14166464949},{0,0,0,0,0,0,0,0,0,0,52812,8053182,591031890,27765142416,936293852322},{0,0,0,0,0,0,0,0,0,3402,6914214,1001912544,71961634872,3341922697980,112073075801073},{0,0,0,0,0,0,0,0,0,5520393,1937967282,225717793668,14749020131814,647910692059635,20915991506615382},{0,0,0,0,0,0,0,0,5520393,5626721862,1006811225253,88682916004956,4943255069504250,195513686529849576,5849708438559944277},{0,0,0,0,0,0,10206,8383878,24521163804,6662846868372,768849614982540,52757172850669686,2484705136566066336,86777929475646667956,2355420619218180402828},{0,0,0,0,0,158436,23597730,175718171826,68041304347779,9831175801123410,802910297761572627,43805521259756670132,1743475097193717470949,53373307366520772480774,1300469173778513728083006},{0,0,0,6318,1358370,-652849389,1916914763808,1081583356156362,188505800445335724,17707436632861863993,1087445490296601966192,48127148496029205717201,1626119999752233571480458,43533745529625618543719262,946726902697253032732435812},{15,3600,417528,25039746,-61028123715,27248262946974,26568875737510524,5422647599165924118,567920044859860479600,38218574294751619042560,1837780299544919243697180,67147095511682242702887114,1938834656950972176612811791,45427842245615642273198544102,879453620075821240056051446670}};
  
h1={-6/q^(21/8) + 720/q^(13/8) - 40032/q^(5/8) - 678474*q^(3/8) + 30885198768*q^(11/8) + 35708825468142*q^(19/8) + 
  9448626104689554*q^(27/8) + 1170512868283650738*q^(35/8) + 88016808046791466314*q^(43/8), 
 -4212/q^(77/72) + 448578/q^(5/72) + 374980104*q^(67/72) + 2020724648442*q^(139/72) + 890559631782378*q^(211/72) + 
  147810582092632410*q^(283/72) + 13583665805416442478*q^(355/72) + 823655461162634305794*q^(427/72), 
 158436/q^(29/72) - 12471246*q^(43/72) + 174600085086*q^(115/72) + 134299669045176*q^(187/72) + 29070064587874050*q^(259/72) + 
  3172859337263652090*q^(331/72) + 218000892267121506858*q^(403/72), 10206/q^(5/8) - 13828428*q^(3/8) + 24425287884*q^(11/8) + 
  35338801262184*q^(19/8) + 9438086780879238*q^(27/8) + 1170314443959539166*q^(35/8) + 88014001223404540188*q^(43/8), 
 -11040786*q^(19/72) + 6769752552*q^(91/72) + 17629606262268*q^(163/72) + 5304774206609694*q^(235/72) + 
  704390403350490336*q^(307/72) + 55554435778447164564*q^(379/72), -11040786*q^(19/72) + 6769752552*q^(91/72) + 
  17629606262268*q^(163/72) + 5304774206609694*q^(235/72) + 704390403350490336*q^(307/72) + 55554435778447164564*q^(379/72), 
 10206/q^(5/8) - 13828428*q^(3/8) + 24425287884*q^(11/8) + 35338801262184*q^(19/8) + 9438086780879238*q^(27/8) + 
  1170314443959539166*q^(35/8) + 88014001223404540188*q^(43/8), 158436/q^(29/72) - 12471246*q^(43/72) + 174600085086*q^(115/72) + 
  134299669045176*q^(187/72) + 29070064587874050*q^(259/72) + 3172859337263652090*q^(331/72) + 218000892267121506858*q^(403/72), 
 -4212/q^(77/72) + 448578/q^(5/72) + 374980104*q^(67/72) + 2020724648442*q^(139/72) + 890559631782378*q^(211/72) + 
  147810582092632410*q^(283/72) + 13583665805416442478*q^(355/72) + 823655461162634305794*q^(427/72)};
        


==> X42.m <==
CY = "X42";
chi = -176; kappa = 8; c2 = 56; pmax = 5; lmax = 4;
GV = ( {
    {1280, 92288, 15655168, 3883902528, 1190923282176, 
     417874605342336, 160964588281789696},
    {0, 0, 2560, 17407072, 24834612736, 23689021709568, 
     19078577926517760},
    {0, 0, 0, -672, 16069888, 174937485184, 494602061689344},
    {0, 0, 0, -8, 7680, 12679552, 2016330670592},
    {0, 0, 0, 0, 0, 276864, -285585152},
    {0, 0, 0, 0, 0, 0, 591360},
    {0, 0, 0, 0, 0, 0, 7680}
   } );
DTTab={{-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, 0, 0, 0, 0, 1, 176, 15048, 831776, 33364100, 
  1033191456}, {0, 0, 0, 0, 0, 0, 1280, 222720, 18814720, 1026821120, 40633591040}, 
 {0, 0, 0, 0, 0, 0, 92288, 16876672, 1497331072, 85782967552, 3562656372864}, 
 {0, 0, 0, 0, 0, 2560, 16105728, 2880650752, 252911493632, 14398945825792, 595855742957824}, 
 {0, 0, 0, -8, -2112, 17161392, 6933330304, 961734375064, 75838156752704, 4059816590159936, 
  161226397228345152}, {0, 0, 0, 7680, 17442048, 27813391360, 5838374138880, 605381921310720, 
  40186463551588608, 1915155867191510016, 69853951220150078464}, 
 {0, 0, 276864, 63068800, 181691667456, 55305843800064, 7340543410533504, 588952351460542208, 
  32861807195462884992, 1376113582053130697984, 45325047044994646277504}, 
 {7680, 2019840, -47343872, 1982061989888, 853910330510592, 138895734305975296, 
  13000015794123515392, 825183456249412916736, 38720313239200186813952, 
  1415057747572311680025088, 41681698027192904621053184}};
     

==> X43.m <==
(* ::Package:: *)

(* X43 *)
CY = "X43";
chi = -156; kappa = 6; c2 = 48; pmax = 6; lmax = 3;l2max=6;
GV = {{1944, 223560, 64754568, 27482893704, 14431471821504, 
    8675274727197720}, {0, 27, 161248, 381704265, 6385553244000, 
    891094220317561}, {0, 0, 0, 227448, 3896917776, 
    20929151321496}, {0, 0, 0, 81, 155520, 75047188236}, {0, 0, 0, 0, 
    5832, -40006768}, {0, 0, 0, 0, 0, 2657}, {0, 0, 0, 0, 0, 816}, {0,
     0, 0, 0, 0, 10}};
     
DTTab={{-6,-5,-4,-3,-2,-1,0,1,2,3,4,5},{0,0,0,0,0,0,1,156,11778,572416,20087535,541007532},{0,0,0,0,0,0,0,1944,299376,22295736,1067885856,36892100592},{0,0,0,0,0,0,27,227772,36634842,2866527576,144432923877,5252149643220},{0,0,0,0,0,0,161248,89961744,12314066208,902854908856,43874402736000,1559353137974352},{0,0,0,0,81,240408,418646475,90148651920,9065616005898,565604629363620,24822304512632541,821218858177459464},{0,0,0,5832,1100304,3996193968,7007431566096,1058781525672312,79955621660025792,3923422742124141264,139693377511212726096,3830938431888979701792},{10,2496,275273,-21407812,69458828969,32461114565928,5111995215726463,460091731369849584,28020271480178497520,1254082943482176992644,43324731132121054971452,1193272935831048230446920}};
  
h1={5/q^(9/4) - 624/q^(5/4) + 35334/q^(1/4) + 19017138 q^(3/4) + 
  74785371360 q^(7/4) + 23744184673032 q^(11/4) + 
  2912626940097285 q^(15/4) + 201892603397851560 q^(19/4) + 
  9388136055504672783 q^(23/4) + 322953488433508057018 q^(27/4), 
 5832/q^(2/3) - 544806 q^(1/3) + 3919919670 q^(4/3) + 
  2506521890376 q^(7/3) + 426826820959344 q^(10/3) + 
  36510169956168240 q^(13/3) + 1975570599743877150 q^(16/3) + 
  76352367118654623672 q^(19/3), 
 81/q^(11/12) - 455787 q^(1/12) + 418792680 q^(13/12) + 
  589406281317 q^(25/12) + 127700520964011 q^(37/12) + 
  12611391702260589 q^(49/12) + 754527616229307213 q^(61/12) + 
  31458461221998199008 q^(73/12), -322658 + 154766856 q + 
  356674009104 q^2 + 84550767316116 q^3 + 8789804684722848 q^4 + 
  544775594940342576 q^5 + 23320418681136224736 q^6 + 
  752040648935315200608 q^7, 
 81/q^(11/12) - 455787 q^(1/12) + 418792680 q^(13/12) + 
  589406281317 q^(25/12) + 127700520964011 q^(37/12) + 
  12611391702260589 q^(49/12) + 754527616229307213 q^(61/12) + 
  31458461221998199008 q^(73/12), 
 5832/q^(2/3) - 544806 q^(1/3) + 3919919670 q^(4/3) + 
  2506521890376 q^(7/3) + 426826820959344 q^(10/3) + 
  36510169956168240 q^(13/3) + 1975570599743877150 q^(16/3) + 
  76352367118654623672 q^(19/3)};
         


==> X44.m <==
(* X44 *)
CY = "X44";
chi = -144; kappa = 4; c2 = 40; pmax = 4; lmax = 3;lmax2=5;
GV = {{3712, 982464, 683478144, 699999511744}, {0, 1408, 6953728, 
    26841854688}, {0, 0, 3712, 148208928}, {0, 0, 0, -12432}, {0, 0, 
    0, 384}, {0, 0, 0, 6}};

DTTab={{-4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, 0, 0, 0, 1, 144, 10008, 446304, 14316588, 350845920}, 
 {0, 0, 0, 0, 0, 3712, 527104, 36091776, 1583969792, 49939143296}, {0, 0, 0, 0, 1408, 1185216, 160488768, 11145152320, 504422680192, 
  16519458398144}, {0, 0, 0, 3712, 7495680, 1728263936, 172767389440, 10375330097920, 430454734009856, 13297920119263872}, 
 {6, 1296, 112296, 153732336, 48667802732, 6124054838960, 444235976561624, 21742669957124080, 780624731469751914, 
  21617849232539339104}};        
    
h1 = {-(4/q^(11/6)) + 432/q^(5/6) - 10032 q^(1/6) + 
    148611456 q^(7/6) + 53495321332 q^(13/6) + 
    5858228664240 q^(19/6) + 338470263518000 q^(25/6) + 
    12773210724578176 q^(31/6) + 352882974651781356 q^(37/6) + 
    7656078541244280000 q^(43/6), -(7424/q^(5/24)) + 
    7488256 q^(19/24) + 7149513728 q^(43/24) + 
    1104027086592 q^(67/24) + 78370863237632 q^(91/24) + 
    3411805769659904 q^(115/24) + 104903177954384640 q^(139/24) + 
    2475756697178489344 q^(163/24), -(2816/q^(1/3)) + 
    2167680 q^(2/3) + 3503031296 q^(5/3) + 619015800576 q^(8/3) + 
    47430532268544 q^(11/3) + 2174342476769792 q^(14/3) + 
    69452032663945216 q^(17/3) + 1688444893983986688 q^(20/3) + 
    33073897517337616128 q^(23/3), -(7424/q^(5/24)) + 
    7488256 q^(19/24) + 7149513728 q^(43/24) + 
    1104027086592 q^(67/24) + 78370863237632 q^(91/24) + 
    3411805769659904 q^(115/24) + 104903177954384640 q^(139/24) + 
    2475756697178489344 q^(163/24)};
    


==> X5.m <==
(* X5 *)
CY = "X5";
chi = -200; kappa = 5; c2 = 50; pmax = 4; lmax = 2;lmax2=6;
GV = {{2875, 609250, 317206375, 242467530000, 229305888887625, 
    248249742118022000, 295091050570845659250, 
    375632160937476603550000, 503840510416985243645106250}, {0, 0, 
    609250, 3721431625, 12129909700200, 31147299732677250, 
    71578406022880761750, 154990541752957846986500, 
    324064464310279585656399500}, {0, 0, 0, 534750, 75478987900, 
    871708139638250 , 5185462556617269625, 90067364252423675345000, 
    325859687147358266010240500}, {0, 0, 0, 8625, -15663750, 
    3156446162875, 111468926053022750, 1303464598408583455000, 
    9523213659169217568991500}};
    
DTTab={{-4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, 0, 0, 0, 1, 200, 19500, 1234000, 56923950, 2037791040}, 
 {0, 0, 0, 0, 0, 2875, 569250, 54921125, 3437338500, 156726758125}, {0, 0, 0, 0, 0, 609250, 124762875, 12448246500, 805713750750, 
  37996384077500}, {0, 0, 0, 0, 609250, 439056375, 76438831000, 7158676736750, 447471449343250, 20634397045670625}, 
 {0, 0, 8625, 2294250, 4004590375, 1010473893000, 123236265797125, 9526578133835000, 526584510092908000, 22262322371773746250}, 
 {0, 0, -15663750, 72308379775, 27065143523500, 4148696733314275, 380211188220672250, 24189144640456364750, 1156523784693906415500, 
  43621844643114455508700}, {0, 0, 3156446162875, 1515583378364750, 271536653578788750, 28050685532899699250, 
  1974471898134831048500, 103294206549492439169500, 4232645089091235770755000, 140631694597848150963041250}, 
 {0, 0, 111468931307804000, 27934192844689285625, 3386916292232232793750, 264978064238718859341750, 15046797218973378676310500, 
  661175557472238194656625250, 23398277345063605468110094250, 685087204001519342525215480625}, 
 {37199625, 12349706250, 1303464622841833748500, 356296588446044754127500, 44897374579678445671056375, 3545267751794472134546700000, 
  199316334459514850553107083500, 8555180322679816360203286396250, 292822460116891810295010659712625, 
  8228880746931190663891414403167500}, {-135099843750, 614636261746875, 9523215798488026184066500, 2272412887857856777919590875, 
  260560140254257218241207618000, 19185252987794479729461516569000, 1021624145663480068724983786047750, 
  41976928182675991611348136424974625, 1385672791215689835423577069031991250, 37758520236151167412623067620988729375}};
  
 h1={5/q^(55/24) - 800/q^(31/24) + 58500/q^(7/24) + 5817125*q^(17/24) + 75474060100*q^(41/24) + 28096675153255*q^(65/24) + 
  3756542229485475*q^(89/24) + 277591744202815875*q^(113/24) + 13610985014709888750*q^(137/24) + 490353109065219393125*q^(161/24) + 
  13849043820700300032135*q^(185/24) + 320612229551967876595450*q^(209/24), 8625/q^(83/120) - 1138500*q^(37/120) + 
  3777474000*q^(157/120) + 3102750380125*q^(277/120) + 577727215123000*q^(397/120) + 52559194851824125*q^(517/120) + 
  2990604504777589125*q^(637/120) + 120746115900491315125*q^(757/120) + 3735555588854130575750*q^(877/120) + 
  93223898283337092833125*q^(997/120), -1218500*q^(13/120) + 441969250*q^(133/120) + 953712511250*q^(253/120) + 
  217571250023750*q^(373/120) + 22258695264509625*q^(493/120) + 1374043315791020500*q^(613/120) + 58988637091939011250*q^(733/120) + 
  1915688802209096108125*q^(853/120) + 49742299015992472304750*q^(973/120), -1218500*q^(13/120) + 441969250*q^(133/120) + 
  953712511250*q^(253/120) + 217571250023750*q^(373/120) + 22258695264509625*q^(493/120) + 1374043315791020500*q^(613/120) + 
  58988637091939011250*q^(733/120) + 1915688802209096108125*q^(853/120) + 49742299015992472304750*q^(973/120), 
 8625/q^(83/120) - 1138500*q^(37/120) + 3777474000*q^(157/120) + 3102750380125*q^(277/120) + 577727215123000*q^(397/120) + 
  52559194851824125*q^(517/120) + 2990604504777589125*q^(637/120) + 120746115900491315125*q^(757/120) + 
  3735555588854130575750*q^(877/120) + 93223898283337092833125*q^(997/120)}; 

==> X6.m <==
(* X6 *)
CY = "X6";
chi = -204; kappa = 3; c2 = 42; pmax = 3; lmax = 1; lmax2 = 4;
GV = {{7884, 6028452, 11900417220, 34600752005688}, {0, 7884, 
    145114704, 1773044322885}, {0, 0, 17496, 10801446444}, {0, 0, 
    576, -14966100}, {0, 0, 6, -47304}};
    
DTTab={{-3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, 0, 0, 1, 204, 20298, 1311584, 61817763, 2262709452}, 
 {0, 0, 0, 0, 7884, 1592568, 156836412, 10025262864, 467163881352}, {0, 0, 0, 7884, 7636788, 1408851522, 136479465324, 8758833236460, 
  413349808877496}, {6, 1836, 266526, 169502712, 43151185260, 5487789706776, 440955379766460, 25222961576375352, 
  1099946146973554836}, {-47304, -24852636, 6684091812, 3616211898459, 597179528504352, 56820950585055180, 3715523804755065780, 
  181919458244989767168, 7016355364933810563948}};    
  
h1=    {-4/q^(15/8) + 612/q^(7/8) - 40392*q^(1/8) + 146464860*q^(9/8) + 66864926808*q^(17/8) + 8105177463840*q^(25/8) + 
  503852503057596*q^(33/8) + 20190917119833144*q^(41/8) + 587565090039987648*q^(49/8) + 13352503733797858696*q^(57/8), 
 -15768/q^(5/24) + 7621020*q^(19/24) + 10739279916*q^(43/24) + 1794352963536*q^(67/24) + 134622976939812*q^(91/24) + 
  6141990299963544*q^(115/24) + 196926747589177416*q^(139/24) + 4829152271571446724*q^(163/24), 
 -15768/q^(5/24) + 7621020*q^(19/24) + 10739279916*q^(43/24) + 1794352963536*q^(67/24) + 134622976939812*q^(91/24) + 
  6141990299963544*q^(115/24) + 196926747589177416*q^(139/24) + 4829152271571446724*q^(163/24)};

==> X62.m <==
(* X62 *)
CY = "X62";
chi = -256; kappa = 4; c2 = 52; pmax = 4; lmax = 2;lmax2=5;
GV = {{4992, 2388768, 2732060032, 4599616564224}, {0, -504, 1228032, 
    79275664800}, {0, -4, 14976, -13098688}, {0, 0, 0, 87376}, {0, 0, 
    0, 1456}, {0, 0, 0, 10}};
    
 DTTab={{-4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, 0, 0, 0, 1, 256, 32128, 2633216, 158407360, 
  7452529152}, {0, 0, 0, 0, 0, 4992, 1267968, 157842048, 12828062208, 764955574656}, 
 {0, 0, 0, -4, -1536, 2129180, 592221184, 76687779936, 6415150481408, 392322287257760}, 
 {0, 0, 0, 14976, 5071872, 3527640064, 784442776832, 94963960029952, 7698140501768704, 
  462298757944463232}, {10, 4096, 810898, 87634944, 84783721868, 25072077880832, 
  3730330724940930, 357859766301860864, 24865941637742103498, 1336613641786322932736}};
     
h1=    {5/q^(7/3) - 1024/q^(4/3) + 96384/q^(1/3) - 1082400 q^(2/3) + 
  87565497502 q^(5/3) + 35885128521152 q^(8/3) + 
  5086331764207896 q^(11/3) + 395013479967668864 q^(14/3) + 
  20260642021476429841 q^(17/3) + 760802820358959674624 q^(20/3), 
 14976/q^(17/24) - 1135328 q^(7/24) + 2168240416 q^(31/24) + 
  3646461843520 q^(55/24) + 784207258984288 q^(79/24) + 
  77329712642833632 q^(103/24) + 4664458974439951648 q^(127/24) + 
  197459035672073394784 q^(151/24), 
 16/q^(11/6) - 4608/q^(5/6) - 5272444 q^(1/6) + 903979584 q^(7/6) + 
  2117148662336 q^(13/6) + 468503637422592 q^(19/6) + 
  47621981759534012 q^(25/6) + 2956883391149333824 q^(31/6) + 
  128483729607905316608 q^(37/6) + 4237137775164760202240 q^(43/6), 
 14976/q^(17/24) - 1135328 q^(7/24) + 2168240416 q^(31/24) + 
  3646461843520 q^(55/24) + 784207258984288 q^(79/24) + 
  77329712642833632 q^(103/24) + 4664458974439951648 q^(127/24) + 
  197459035672073394784 q^(151/24)};
  

==> X64.m <==
(* X64 *)
CY = "X64"; lmax = 1;
chi = -156; kappa = 2; c2 = 32; pmax = 3; lmax = 1;lmax2=3;
GV = {{15552, 27904176, 133884554688}, {8, 258344, 5966034472}, {0, 
    128, 36976576}, {0, 3, -64432}, {0, 0, -48}};
DTTab={{-3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, 0, 0, 1, 156, 11778, 572416, 20087535, 541007532}, 
 {0, 0, 0, 8, 16800, 2489232, 182945216, 8703787128, 299464864992}, 
 {0, 3, 608, 315828, 71744924, 7624177244, 492335041044, 22053109907630, 737785696186700}, 
 {-48, -72184, 26107984, 10989768672, 1476019954080, 112615254328992, 5813857713864192, 
  221381364308808720, 6540834588479850720}};
 
 h1={3/q^(17/12) - 312/q^(5/12) + 269343 q^(7/12) + 133568456 q^(19/12) + 
  12400947182 q^(31/12) + 556094643232 q^(43/12) + 
  15876052770061 q^(55/12) + 329935080223208 q^(67/12) + 
  5395634396330515 q^(79/12) + 
  73012576987944944 q^(91/12), -(16/q^(2/3)) + 31904 q^(1/3) + 
  36568960 q^(4/3) + 4364805376 q^(7/3) + 226013798816 q^(10/3) + 
  7105624624768 q^(13/3) + 158439179360000 q^(16/3) + 
  2735743938367488 q^(19/3) + 38669453699373728 q^(22/3) + 
  464693966706613600 q^(25/3)};
  
       

==> X66.m <==
(* ::Package:: *)

(* X66 *)
CY = "X66";
chi = -120; kappa = 1; c2 = 22; pmax = 6; lmax = 0;lmax2=2;
GV = {{67104, 847288224, 28583248229280}, {360, 40692096, 
    4956204918600}, {1, 291328, 254022248925}, {0, -928, 
    1253312442}, {0, -6, -39992931}, {0, 0, 867414}, {0, 
    0, -1807}, {0, 0, -10}};

DTTab={{-6,-5,-4,-3,-2,-1,0,1,2,3,4,5},{0,0,0,0,0,0,1,120,6900,252400,6572370,129045024},{0,0,0,0,0,1,482,117445,10668592,545062022,18543398788,457207573618},{0,0,0,-6,-1684,130808,67782432,7543637572,456342386980,18275307362778,530002534527232,11701802573836318},{-10,-3127,548438,52880790,2363903886,354583175019,40633950148312,2626136370520921,111239276671341184,3396621112744802119,78999699768259807640,1446389168312972360021}};
    
h1 = -{2/q^(23/24) - 482 q^(1/24) - 282410 q^(25/24) - 
     16775192 q^(49/24) - 460175332 q^(73/24) - 
     8112401426 q^(97/24) - 106227128612 q^(121/24) - 
     1118140132310 q^(145/24) - 9935456543298 q^(169/24) - 
     77015693913186 q^(193/24) - 533105309905238 q^(217/24) - 
     3352823604060980 q^(241/24)};


==> X8.m <==
(* ::Package:: *)

(* X8 *)
CY = "X8";
chi = -296; kappa = 2; c2 = 44; pmax = 6; lmax = 1; lmax2 = 3;
GV = {{29504, 128834912, 1423720546880, 23193056024793312}, {0, 41312,
     21464350592, 1805292092705856}, {0, 864, -16551744, 
    12499667277744}, {0, 6, -177024, -174859503824}, {0, 0, 0, 
    396215800}, {0, 0, 0, 301450}, {0, 0, 0, 4152}, {0, 0, 0, 24}};
    
DTTab={{-6,-5,-4,-3,-2,-1,0,1,2,3,4,5},{0,0,0,0,0,0,1,296,43068,4104336,288003190,15860035200},{0,0,0,0,0,0,0,29504,8674176,1253300416,118579054336,8258834708672},{0,0,0,0,6,2664,564332,204456696,45540821914,6127608486208,566805359333024,39254913436739632},{0,0,0,0,-177024,-69481920,8775447296,6313618655104,1225699503521536,141978726005461504,11669555340686880000,737341855121624229952},{24,11544,2692447,790545032,-14444966512,-18999897620888,-282166623291836,489723672951363128,91303556219228252276,9495673563388190495304,699978897434210158581010,40013478540737237672316976}};
  
h1={-4/q^(23/12) + 888/q^(11/12) - 86140*q^(1/12) + 132940136*q^(13/12) + 86849300500*q^(25/12) + 11756367847000*q^(37/12) + 
  787670811260144*q^(49/12) + 33531427162546608*q^(61/12) + 1027894174636952136*q^(73/12) + 24465655856339112664*q^(85/12), 
 -59008/q^(1/6) + 8615168*q^(5/6) + 21430302976*q^(11/6) + 3736977423872*q^(17/6) + 289181439668352*q^(23/6) + 
  13588569634434304*q^(29/6) + 448400041603851008*q^(35/6) + 11308010714062769664*q^(41/6) + 230261747481714942208*q^(47/6)};
        

